First Principles Study of the Optical Dipole Trap for Two-Dimensional Excitons in Graphane

Recent studies on excitons in two-dimensional materials have been widely conducted for their potential usages for novel electronic and optical devices. Especially, sophisticated manipulation techniques of quantum degrees of freedom of excitons are demanded. In this paper we propose a technique of forming an optical dipole trap for excitons in graphane, a two-dimensional wide gap semiconductor, based on first principles calculations. We develop a first principles method to evaluate the exciton transition dipole matrix and combine it with the density functional theory and GW+BSE calculations. We reveal that in graphane the huge exciton binding energy and the large dipole moments of Wannier-like excitons enable us to induce the dipole trap of the order of meV depth and $\mu$m width. This work opens a new way to control light-exciton interacting systems based on a newly developed numerically robust ab initio calculations.

==> anc/ms.bbl <==
%merlin.mbs apsrev4-1.bst 2010-07-25 4.21a (PWD, AO, DPC) hacked
%Control: key (0)
%Control: author (8) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (-1) disabled
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\begin{thebibliography}{8}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{http://dx.doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {Cudazzo}\ \emph {et~al.}(2010)\citenamefont
  {Cudazzo}, \citenamefont {Attaccalite}, \citenamefont {Tokatly},\ and\
  \citenamefont {Rubio}}]{CATR10}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {P.}~\bibnamefont
  {Cudazzo}}, \bibinfo {author} {\bibfnamefont {C.}~\bibnamefont
  {Attaccalite}}, \bibinfo {author} {\bibfnamefont {I.~V.}\ \bibnamefont
  {Tokatly}}, \ and\ \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Rubio}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Phys.
  Rev. Lett.}\ }\textbf {\bibinfo {volume} {$\bm{104}$}},\ \bibinfo {pages}
  {226804} (\bibinfo {year} {2010})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Leb\`egue}\ \emph {et~al.}(2009)\citenamefont
  {Leb\`egue}, \citenamefont {Klintenberg}, \citenamefont {Eriksson},\ and\
  \citenamefont {Katsnelson}}]{LKEK09}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {S.}~\bibnamefont
  {Leb\`egue}}, \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Klintenberg}}, \bibinfo {author} {\bibfnamefont {O.}~\bibnamefont
  {Eriksson}}, \ and\ \bibinfo {author} {\bibfnamefont {M.~I.}\ \bibnamefont
  {Katsnelson}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal}
  {Phys. Rev. B}\ }\textbf {\bibinfo {volume} {$\bm{79}$}} (\bibinfo {year}
  {2009})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Karlicky}\ \emph {et~al.}(2012)\citenamefont
  {Karlicky}, \citenamefont {Zboril},\ and\ \citenamefont {Otyepka}}]{KZO12}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {F.}~\bibnamefont
  {Karlicky}}, \bibinfo {author} {\bibfnamefont {R.}~\bibnamefont {Zboril}}, \
  and\ \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Otyepka}},\
  }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {J. of Chem.
  Phys.}\ }\textbf {\bibinfo {volume} {$\bm{137}$}},\ \bibinfo {pages} {034709}
  (\bibinfo {year} {2012})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Leenaerts}\ \emph {et~al.}(2010)\citenamefont
  {Leenaerts}, \citenamefont {Peelaers}, \citenamefont {Hernandez-Nieves},
  \citenamefont {Partoens},\ and\ \citenamefont {Peeters}}]{LPHPP10}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {O.}~\bibnamefont
  {Leenaerts}}, \bibinfo {author} {\bibfnamefont {H.}~\bibnamefont {Peelaers}},
  \bibinfo {author} {\bibfnamefont {A.~D.}\ \bibnamefont {Hernandez-Nieves}},
  \bibinfo {author} {\bibfnamefont {B.}~\bibnamefont {Partoens}}, \ and\
  \bibinfo {author} {\bibfnamefont {F.~M.}\ \bibnamefont {Peeters}},\
  }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Phys. Rev. B}\
  }\textbf {\bibinfo {volume} {$\bm{82}$}},\ \bibinfo {pages} {195436}
  (\bibinfo {year} {2010})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {King-Smith}\ and\ \citenamefont
  {Vanderbilt}(1993)}]{KV93}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.~D.}\ \bibnamefont
  {King-Smith}}\ and\ \bibinfo {author} {\bibfnamefont {D.}~\bibnamefont
  {Vanderbilt}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal}
  {Phys. Rev. B}\ }\textbf {\bibinfo {volume} {47}},\ \bibinfo {pages} {3}
  (\bibinfo {year} {1993})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Resta}(1994)}]{R94}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.}~\bibnamefont
  {Resta}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {Rev.
  Mod. Phys.}\ }\textbf {\bibinfo {volume} {66}},\ \bibinfo {pages} {3}
  (\bibinfo {year} {1994})}\BibitemShut {NoStop}%
\bibitem [{Note1()}]{Note1}%
  \BibitemOpen
  \bibinfo {note} {A similar quantity called $U(1)$ link variable is introduced
  in \cite {FHS05} to compute gauge invariant Chern numbers on discretized $k$
  points.}\BibitemShut {Stop}%
\bibitem [{\citenamefont {T.~Fukui}\ and\ \citenamefont
  {Suzuki}(2005)}]{FHS05}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {Y.~H.}\ \bibnamefont
  {T.~Fukui}}\ and\ \bibinfo {author} {\bibfnamefont {H.}~\bibnamefont
  {Suzuki}},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal} {J.
  Phys. Soc. Jpn.}\ }\textbf {\bibinfo {volume} {74}},\ \bibinfo {pages} {1674}
  (\bibinfo {year} {2005})}\BibitemShut {NoStop}%
\end{thebibliography}%


==> anc/ms.synctex <==
SyncTeX Version:1
Input:1:/Users/katowhiroki/Desktop/MyPaper/OpticalTrap/arXiv/anc/./ms.tex
Input:2:/usr/local/texlive/2016/texmf-dist/tex/latex/revtex/revtex4-1.cls
Input:3:/usr/local/texlive/2016/texmf-dist/tex/latex/revtex/aps4-1.rtx
Input:4:/usr/local/texlive/2016/texmf-dist/tex/latex/revtex/aps10pt4-1.rtx
Input:5:/usr/local/texlive/2016/texmf-dist/tex/latex/textcase/textcase.sty
Input:6:/usr/local/texlive/2016/texmf-dist/tex/latex/amsfonts/amssymb.sty
Input:7:/usr/local/texlive/2016/texmf-dist/tex/latex/amsfonts/amsfonts.sty
Input:8:/usr/local/texlive/2016/texmf-dist/tex/latex/amsmath/amsmath.sty
Input:9:/usr/local/texlive/2016/texmf-dist/tex/latex/amsmath/amstext.sty
Input:10:/usr/local/texlive/2016/texmf-dist/tex/latex/amsmath/amsgen.sty
Input:11:/usr/local/texlive/2016/texmf-dist/tex/latex/amsmath/amsbsy.sty
Input:12:/usr/local/texlive/2016/texmf-dist/tex/latex/amsmath/amsopn.sty
Input:13:/usr/local/texlive/2016/texmf-dist/tex/latex/url/url.sty
Input:14:/usr/local/texlive/2016/texmf-dist/tex/latex/natbib/natbib.sty
Input:15:/usr/local/texlive/2016/texmf-dist/tex/latex/revtex/revsymb4-1.sty
Input:16:/usr/local/texlive/2016/texmf-dist/tex/latex/graphics/color.sty
Input:17:/usr/local/texlive/2016/texmf-dist/tex/latex/graphics-cfg/color.cfg
Input:18:/usr/local/texlive/2016/texmf-dist/tex/latex/graphics-def/dvips.def
Input:19:/usr/local/texlive/2016/texmf-dist/tex/latex/graphics/dvipsnam.def
Input:20:/usr/local/texlive/2016/texmf-dist/tex/latex/graphics/graphicx.sty
Input:21:/usr/local/texlive/2016/texmf-dist/tex/latex/graphics/keyval.sty
Input:22:/usr/local/texlive/2016/texmf-dist/tex/latex/graphics/graphics.sty
Input:23:/usr/local/texlive/2016/texmf-dist/tex/latex/graphics/trig.sty
Input:24:/usr/local/texlive/2016/texmf-dist/tex/latex/graphics-cfg/graphics.cfg
Input:25:/usr/local/texlive/2016/texmf-dist/tex/latex/graphics-def/dvipdfmx.def
Input:26:/usr/local/texlive/2016/texmf-dist/tex/latex/wrapfig/wrapfig.sty
Input:27:/usr/local/texlive/2016/texmf-dist/tex/latex/tools/bm.sty
Input:28:/usr/local/texlive/2016/texmf-dist/tex/latex/overpic/overpic.sty
Input:29:/usr/local/texlive/2016/texmf-dist/tex/latex/eepic/epic.sty
Input:30:/Users/katowhiroki/Desktop/MyPaper/OpticalTrap/arXiv/anc/./ms.aux
Input:31:/usr/local/texlive/2016/texmf-dist/tex/latex/amsfonts/umsa.fd
Input:32:/usr/local/texlive/2016/texmf-dist/tex/latex/amsfonts/umsb.fd
Output:dvi
Magnification:1000
Unit:1
X Offset:4736287
Y Offset:4736287
Content:
!2457
{1
[1,123:0,44695552:32239289,44695552,0
[1,123:-1184071,44695552:33423360,48693248,0
[1,123:-1184071,-2359296:33423360,1638400,0
(1,123:-1184071,-2359296:33423360,0,0
(1,123:-1184071,-2359296:33423360,0,0
k1,123:32239289,-2359296:33423360
)
)
]
[1,123:-1184071,42729472:33423360,44040192,0
(1,75:-1184071,-655360:33423360,546132,152916
k1,75:-217098,-655360:966973
h1,75:-217098,-655360:0,0,0
x1,75:4030908,-655360
x1,75:5026236,-655360
g1,75:5321148,-655360
x1,75:8621160,-655360
g1,75:8916072,-655360
x1,75:9990135,-655360
g1,75:10285047,-655360
x1,75:12598288,-655360
g1,75:12893200,-655360
x1,75:16725146,-655360
g1,75:17020058,-655360
x1,75:19305626,-655360
g1,75:19600538,-655360
x1,75:20313242,-655360
g1,75:20608154,-655360
x1,75:21847421,-655360
g1,75:22142333,-655360
x1,75:24957194,-655360
g1,75:25252106,-655360
x1,75:26667502,-655360
x1,75:27783889,-655360
g1,75:28078801,-655360
x1,75:28694110,-655360
x1,75:29903341,-655360
g1,75:30198253,-655360
x1,75:31272316,-655360
k1,75:32239289,-655360:966973
)
(1,75:-1184071,262144:33423360,546132,152916
k1,75:7569855,262144:8753926
x1,75:8824140,262144
x1,75:9536844,262144
x1,75:14297671,262144
g1,75:14592583,262144
x1,75:17906157,262144
g1,75:18201069,262144
x1,75:18938349,262144
g1,75:19233261,262144
x1,75:23028432,262144
x1,75:23485364,262144
g1,75:23485364,262144
k1,75:32239289,262144:8753925
)
(1,75:-1184071,1867776:33423360,533465,127431
k1,75:3863729,1867776:5047800
h1,75:3863729,1867776:0,0,0
$1,75:3863729,1867776
(1,75:3863729,1629951:294003,295640,0
x1,75:4124964,1629951
)
$1,75:4157732,1867776
x1,75:5943593,1867776
k1,75:6217032,1867776:273439
x1,75:7636983,1867776
x1,75:8274139,1867776
k1,75:8561325,1867776:287186
$1,75:8561325,1867776
(1,75:8561325,1629951:294003,295640,0
x1,75:8822560,1629951
)
$1,75:8855328,1867776
x1,75:9683632,1867776
x1,75:10961587,1867776
x1,75:11234653,1867776
k1,75:11508092,1867776:273439
x1,75:12345499,1867776
x1,75:13623454,1867776
k1,75:13910639,1867776:287185
$1,75:13910639,1867776
(1,75:13910639,1629951:294003,295640,0
x1,75:14171874,1629951
)
$1,75:14204642,1867776
x1,75:14696163,1867776
x1,75:17011775,1867776
k1,75:17285214,1867776:273439
x1,75:18413893,1867776
x1,75:20361774,1867776
k1,75:20648959,1867776:287185
x1,75:21704820,1867776
k1,75:21978260,1867776:273440
$1,75:21978260,1867776
(1,75:21978260,1629951:294003,295640,0
x1,75:22239495,1629951
)
$1,75:22272263,1867776
x1,75:23928873,1867776
k1,75:24202312,1867776:273439
x1,75:27191489,1867776
k1,75:27191489,1867776:0
k1,75:32239289,1867776:5047800
)
(1,75:-1184071,2555904:33423360,503968,114688
k1,75:7624712,2555904:8808783
h1,75:7624712,2555904:0,0,0
$1,75:7624712,2555904
(1,75:7624712,2305341:273063,253405,0
x1,75:7865007,2305341
)
$1,75:7897775,2555904
x1,75:9778501,2555904
k1,75:10076700,2555904:298199
x1,75:11778838,2555904
x1,75:12026421,2555904
k1,75:12324620,2555904:298199
x1,75:14297552,2555904
k1,75:14616142,2555904:318590
x1,75:15339870,2555904
x1,75:17042008,2555904
k1,75:17340208,2555904:298200
x1,75:18578127,2555904
x1,75:19011397,2555904
k1,75:19309596,2555904:298199
x1,75:19804764,2555904
k1,75:20102963,2555904:298199
x1,75:21937267,2555904
x1,75:23430506,2555904
k1,75:32239289,2555904:8808783
)
(1,75:-1184071,3244032:33423360,409600,114688
k1,75:7131221,3244032:8315292
x1,75:8152504,3244032
k1,75:8446133,3244032:293629
x1,75:11163090,3244032
k1,75:11456720,3244032:293630
x1,75:11951888,3244032
k1,75:12245518,3244032:293630
x1,75:12678789,3244032
x1,75:14009552,3244032
k1,75:14322430,3244032:312878
x1,75:16512635,3244032
x1,75:17301809,3244032
k1,75:17614687,3244032:312878
x1,75:18047958,3244032
x1,75:19193033,3244032
k1,75:19486663,3244032:293630
x1,75:20631739,3244032
x1,75:22055347,3244032
k1,75:22368225,3244032:312878
x1,75:23305039,3244032
x1,75:23923997,3244032
k1,75:23923997,3244032:0
k1,75:32239289,3244032:8315292
)
(1,75:-1184071,3932160:33423360,503968,114688
k1,75:8584853,3932160:9768924
h1,75:8584853,3932160:0,0,0
$1,75:8584853,3932160
(1,75:8584853,3681597:273063,253405,0
x1,75:8825148,3681597
)
$1,75:8857916,3932160
x1,75:9903048,3932160
x1,75:11953349,3932160
k1,75:12260438,3932160:307089
x1,75:12755606,3932160
k1,75:13062695,3932160:307089
x1,75:15221952,3932160
k1,75:15551655,3932160:329703
x1,75:16572938,3932160
k1,75:16880028,3932160:307090
x1,75:19596985,3932160
k1,75:19904074,3932160:307089
x1,75:20399242,3932160
k1,75:20706331,3932160:307089
x1,75:21139602,3932160
x1,75:22470365,3932160
k1,75:32239289,3932160:9768924
)
(1,75:-1184071,4620288:33423360,409600,114688
k1,75:8001358,4620288:9185429
x1,75:8527474,4620288
x1,75:9053590,4620288
x1,75:9363070,4620288
k1,75:9664757,4620288:301687
x1,75:11538384,4620288
k1,75:11861333,4620288:322949
x1,75:14051538,4620288
x1,75:14840712,4620288
k1,75:15163662,4620288:322950
x1,75:15596933,4620288
x1,75:16742008,4620288
k1,75:17043694,4620288:301686
x1,75:18188770,4620288
x1,75:19612378,4620288
k1,75:19935327,4620288:322949
x1,75:20872141,4620288
x1,75:21491099,4620288
k1,75:21792786,4620288:301687
k1,75:22094473,4620288:301687
x1,75:23053860,4620288
k1,75:23053860,4620288:0
k1,75:32239289,4620288:9185429
)
(1,75:-1184071,5308416:33423360,503968,114688
k1,75:4833234,5308416:6017305
h1,75:4833234,5308416:0,0,0
$1,75:4833234,5308416
(1,75:4833234,5057853:273063,253405,0
x1,75:5073529,5057853
)
$1,75:5106297,5308416
x1,75:5547942,5308416
x1,75:6321640,5308416
x1,75:6855492,5308416
x1,75:7412555,5308416
k1,75:7684907,5308416:272352
x1,75:9472151,5308416
k1,75:9744503,5308416:272352
x1,75:10494992,5308416
k1,75:10767344,5308416:272352
x1,75:14651313,5308416
k1,75:14923665,5308416:272352
x1,75:16711547,5308416
k1,75:16983899,5308416:272352
x1,75:17479067,5308416
k1,75:17751419,5308416:272352
x1,75:18201439,5308416
x1,75:19686941,5308416
x1,75:19934524,5308416
x1,75:20213055,5308416
k1,75:20485407,5308416:272352
x1,75:20880630,5308416
x1,75:23279096,5308416
k1,75:23551448,5308416:272352
x1,75:26221984,5308416
k1,75:32239289,5308416:6017305
)
(1,75:-1184071,5996544:33423360,442368,147456
k1,75:-460399,5996544:723672
x1,75:1800076,5996544
k1,75:2023413,5996544:223337
x1,75:4237464,5996544
k1,75:4460801,5996544:223337
x1,75:4955969,5996544
k1,75:5179306,5996544:223337
x1,75:5629326,5996544
x1,75:7114828,5996544
x1,75:7362411,5996544
x1,75:7640942,5996544
k1,75:7864278,5996544:223336
x1,75:10426495,5996544
k1,75:10649832,5996544:223337
x1,75:12351970,5996544
x1,75:12599553,5996544
k1,75:12822890,5996544:223337
x1,75:13782277,5996544
k1,75:14005613,5996544:223336
x1,75:14438884,5996544
x1,75:14670994,5996544
x1,75:16342183,5996544
x1,75:16883771,5996544
k1,75:17107108,5996544:223337
x1,75:19245064,5996544
k1,75:19468401,5996544:223337
x1,75:20977113,5996544
x1,75:21410383,5996544
k1,75:21633719,5996544:223336
x1,75:22128887,5996544
k1,75:22353899,5996544:225012
x1,75:24241725,5996544
x1,75:24705944,5996544
k1,75:24930956,5996544:225012
x1,75:25442872,5996544
x1,75:25976724,5996544
x1,75:26719475,5996544
k1,75:26942812,5996544:223337
x1,75:28087888,5996544
x1,75:29511496,5996544
k1,75:29736508,5996544:225012
x1,75:30673322,5996544
x1,75:31292280,5996544
k1,75:31515617,5996544:223337
k1,75:31515617,5996544:0
k1,75:32239289,5996544:723672
)
(1,123:-1184071,8667136:33423360,655360,34193408
r1,123:-1184071,8667136:0,34193408,34193408
(1,123:-1184071,8011776:16121856,0,34848768
[1,123:-1184071,8011776:16121856,0,34848768
(1,77:-1184071,8667136:16121856,404685,0
k1,77:26112,8667136:1210183
(1,77:26112,8667136:0,0,0
g1,77:26112,8667136
)
x1,77:3107358,8667136
x1,77:5601787,8667136
g1,77:5834437,8667136
x1,77:6797347,8667136
g1,77:7029997,8667136
x1,77:8299014,8667136
g1,77:8531664,8667136
x1,77:11967530,8667136
x1,77:13727603,8667136
g1,77:13727603,8667136
k1,77:14937785,8667136:1210182
)
(1,90:-1184071,12467450:16121856,455111,0
h1,78:-1184071,12467450:655360,0,0
x1,78:72037,12467450
k1,78:336518,12467450:264481
x1,78:1396019,12467450
k1,78:1660500,12467450:264481
x1,78:2501545,12467450
x1,78:3630224,12467450
k1,78:3894705,12467450:264481
x1,78:4368021,12467450
x1,78:4641087,12467450
k1,78:4905567,12467450:264480
x1,78:5560928,12467450
x1,78:6913520,12467450
x1,78:7222996,12467450
k1,78:7487477,12467450:264481
x1,78:8397701,12467450
k1,78:8662182,12467450:264481
x1,78:9463179,12467450
x1,78:10118540,12467450
x1,78:10628266,12467450
x1,78:11756945,12467450
k1,78:12021426,12467450:264481
x1,78:13004468,12467450
x1,78:13550603,12467450
x1,78:14937785,12467450
k1,78:14937785,12467450:0
)
(1,90:-1184071,13253882:16121856,455111,127431
x1,90:-399457,13253882
k1,78:-214682,13253882:184775
x1,78:919457,13253882
k1,78:1104232,13253882:184775
x1,78:2271140,13253882
x1,78:2744456,13253882
x1,78:3840365,13253882
k1,78:4025140,13253882:184775
x1,78:4826137,13253882
x1,78:5481498,13253882
x1,78:5991224,13253882
x1,78:7378406,13253882
k1,78:7563182,13253882:184776
x1,78:7927272,13253882
x1,78:8254953,13253882
k1,78:8439728,13253882:184775
x1,78:9349952,13253882
k1,78:9534727,13253882:184775
x1,78:10722569,13253882
k1,78:10907311,13253882:184742
x1,78:12691351,13253882
x1,78:13073646,13253882
k1,78:13258421,13253882:184775
x1,78:13804556,13253882
k1,78:13989331,13253882:184775
x1,78:14937785,13253882
k1,78:14937785,13253882:0
)
(1,90:-1184071,14040314:16121856,455111,127431
x1,90:-492300,14040314
x1,90:-128210,14040314
x1,90:619994,14040314
k1,78:890081,14040314:270087
x1,78:2168035,14040314
k1,79:2322933,14040314:154898
x1,79:3163978,14040314
x1,79:4292657,14040314
k1,79:4447556,14040314:154899
x1,79:5467007,14040314
k1,79:5621906,14040314:154899
x1,79:5985996,14040314
x1,79:6295472,14040314
k1,79:6450370,14040314:154898
x1,79:6996505,14040314
x1,79:7781119,14040314
x1,79:8654935,14040314
x1,79:9437729,14040314
x1,79:9710795,14040314
k1,79:9865694,14040314:154899
x1,79:10650308,14040314
k1,79:10805206,14040314:154898
x1,79:11169296,14040314
x1,79:11773685,14040314
x1,79:12214233,14040314
x1,79:13051639,14040314
k1,79:13206538,14040314:154899
x1,79:13770878,14040314
x1,79:14937785,14040314
k1,79:14937785,14040314:0
)
(1,90:-1184071,14826746:16121856,455111,127431
x1,90:-838185,14826746
x1,90:-308436,14826746
x1,90:-126391,14826746
x1,90:237699,14826746
x1,90:856651,14826746
x1,90:2243833,14826746
k1,79:2495557,14826746:251724
x1,79:3023488,14826746
k1,79:3275212,14826746:251724
x1,79:4223666,14826746
k1,79:4475390,14826746:251724
x1,79:5023344,14826746
x1,79:6523393,14826746
k1,79:6783435,14826746:260042
x1,79:7147525,14826746
x1,79:7457001,14826746
x1,79:8989817,14826746
k1,79:9241541,14826746:251724
x1,79:10151765,14826746
k1,79:10403489,14826746:251724
x1,79:11591331,14826746
k1,79:11843022,14826746:251691
x1,79:12644019,14826746
x1,79:13299380,14826746
x1,79:13809106,14826746
x1,79:14937785,14826746
k1,79:14937785,14826746:0
)
(1,90:-1184071,15613178:16121856,455111,127431
x1,90:-743523,15613178
k1,79:-527416,15613178:216107
x1,79:637671,15613178
x1,79:1365851,15613178
x1,79:1948395,15613178
x1,79:3077074,15613178
x1,79:4114731,15613178
k1,79:4330839,15613178:216108
x1,79:4986200,15613178
x1,79:6588196,15613178
x1,79:7462012,15613178
k1,80:7678119,15613178:216107
x1,80:8264303,15613178
k1,80:8480411,15613178:216108
x1,80:8844501,15613178
x1,80:9809338,15613178
k1,80:10025445,15613178:216107
x1,80:10389535,15613178
x1,80:10735420,15613178
x1,80:11281555,15613178
x1,80:11627440,15613178
x1,80:12193599,15613178
k1,80:12409707,15613178:216108
x1,80:12937638,15613178
k1,80:13153745,15613178:216107
x1,80:14610104,15613178
x1,80:14937785,15613178
k1,80:14937785,15613178:0
)
(1,90:-1184071,16399610:16121856,455111,127431
x1,90:494383,16399610
k1,80:771867,16399610:277484
x1,80:1647502,16399610
k1,80:1924985,16399610:277483
x1,80:2472939,16399610
x1,80:4277003,16399610
k1,80:4554487,16399610:277484
x1,80:5137031,16399610
k1,80:5414515,16399610:277484
x1,80:6397557,16399610
x1,80:8077830,16399610
k1,80:8355314,16399610:277484
x1,80:9265538,16399610
k1,80:9543021,16399610:277483
x1,80:10089156,16399610
x1,80:11145014,16399610
x1,80:12129876,16399610
k1,80:12407360,16399610:277484
x1,80:13627061,16399610
x1,80:14937785,16399610
k1,80:14937785,16399610:0
)
(1,90:-1184071,17186042:16121856,455111,127431
x1,90:-510505,17186042
x1,82:-273848,17186042
k1,82:-784,17186042:273064
x1,82:1309938,17186042
k1,82:1583002,17186042:273064
x1,82:2165546,17186042
k1,82:2438611,17186042:273065
x1,82:3279656,17186042
k1,82:3552720,17186042:273064
x1,82:4462944,17186042
k1,82:4736008,17186042:273064
x1,82:6155959,17186042
k1,82:6429023,17186042:273064
x1,82:7448475,17186042
k1,82:7721540,17186042:273065
x1,82:8340492,17186042
x1,82:8704582,17186042
x1,82:9032263,17186042
x1,82:9562012,17186042
x1,82:11127596,17186042
k1,82:11400660,17186042:273064
x1,82:12674974,17186042
k1,82:12948038,17186042:273064
x1,82:13495992,17186042
x1,82:14118585,17186042
x1,82:14719332,17186042
x1,82:14937785,17186042
k1,90:14937785,17186042:0
)
(1,90:-1184071,17972474:16121856,455111,127431
x1,90:-401277,17972474
x1,90:-128211,17972474
k1,82:151052,17972474:279263
x1,82:733596,17972474
k1,82:1012859,17972474:279263
x1,82:2471037,17972474
k1,82:2750299,17972474:279262
x1,82:3442070,17972474
x1,82:4572569,17972474
x1,82:4863840,17972474
x1,82:6107205,17972474
k1,82:6520096,17972474:412891
x1,82:7430320,17972474
k1,82:7709583,17972474:279263
x1,82:8364944,17972474
x1,82:9586465,17972474
k1,82:9865727,17972474:279262
x1,82:10775951,17972474
x1,82:11103632,17972474
x1,82:11667972,17972474
k1,82:11962437,17972474:294465
x1,82:12326527,17972474
x1,82:12672412,17972474
x1,82:13218547,17972474
x1,82:13564432,17972474
x1,82:14130591,17972474
k1,82:14409854,17972474:279263
x1,82:14937785,17972474
k1,82:14937785,17972474:0
)
(1,90:-1184071,18758906:16121856,455111,127431
x1,90:272288,18758906
x1,82:599969,18758906
k1,82:790601,18758906:190632
x1,82:2651100,18758906
k1,82:2847297,18758906:196197
x1,82:3903158,18758906
k1,82:4093790,18758906:190632
x1,82:5004014,18758906
k1,82:5194646,18758906:190632
x1,82:5558736,18758906
x1,82:5904621,18758906
x1,82:6450756,18758906
x1,82:6796641,18758906
x1,82:7362800,18758906
k1,82:7553433,18758906:190633
x1,82:8081364,18758906
k1,82:8271996,18758906:190632
$1,82:8271996,18758906
x1,82:8613179,18758906
$1,82:8633810,18758906
k1,82:8824442,18758906:190632
x1,82:9188532,18758906
x1,82:10080553,18758906
x1,82:10575714,18758906
k1,82:10766346,18758906:190632
x1,82:11898665,18758906
x1,82:13100161,18758906
k1,82:13290794,18758906:190633
x1,82:13836929,18758906
k1,82:14027561,18758906:190632
x1,82:14937785,18758906
k1,82:14937785,18758906:0
)
(1,90:-1184071,19545338:16121856,491520,163840
x1,90:-99083,19545338
x1,90:1320868,19545338
k1,82:1514289,19545338:193421
x1,82:2788602,19545338
k1,82:2982023,19545338:193421
x1,82:4538507,19545338
k1,82:4731929,19545338:193422
x1,82:5223450,19545338
k1,83:5416846,19545338:193396
x1,83:6581933,19545338
x1,83:7965473,19545338
k1,83:8158894,19545338:193421
x1,83:9038170,19545338
x1,83:9384056,19545338
x1,83:10003008,19545338
k1,83:10196430,19545338:193422
x1,83:10724361,19545338
k1,83:10917782,19545338:193421
x1,83:11828006,19545338
k1,83:12021427,19545338:193421
x1,83:12713198,19545338
x1,83:13843697,19545338
x1,83:14134968,19545338
x1,83:14937785,19545338
k1,83:14937785,19545338:0
)
(1,90:-1184071,20331770:16121856,455111,127431
x1,90:348745,20331770
k1,83:609325,20331770:260580
x1,83:2943140,20331770
k1,83:3203720,20331770:260580
x1,83:3567810,20331770
x1,83:3895491,20331770
k1,83:4156071,20331770:260580
x1,83:5616069,20331770
k1,83:5876648,20331770:260579
x1,83:7334826,20331770
k1,83:7595406,20331770:260580
x1,83:8287177,20331770
x1,83:9417676,20331770
x1,83:9708947,20331770
x1,83:10770267,20331770
k1,83:11030847,20331770:260580
x1,83:11471395,20331770
k1,83:11731975,20331770:260580
x1,83:12460155,20331770
x1,83:13699880,20331770
x1,83:14136788,20331770
x1,83:14937785,20331770
k1,83:14937785,20331770:0
)
(1,90:-1184071,21118202:16121856,455111,127431
x1,90:-399457,21118202
k1,83:-189521,21118202:209936
x1,83:505890,21118202
k1,83:715825,21118202:209935
x1,83:1880912,21118202
x1,83:2609092,21118202
x1,83:3191636,21118202
x1,83:4830041,21118202
k1,83:5039977,21118202:209936
x1,83:6354340,21118202
k1,83:6642772,21118202:288432
x1,83:7425564,21118202
x1,83:7771450,21118202
x1,83:8301199,21118202
x1,83:9211423,21118202
x1,83:10383790,21118202
k1,84:10595429,21118202:211639
x1,84:11068745,21118202
x1,84:11341811,21118202
k1,84:11551747,21118202:209936
x1,84:12097882,21118202
x1,84:12644017,21118202
x1,84:13536038,21118202
x1,84:13900128,21118202
x1,84:14937785,21118202
k1,84:14937785,21118202:0
)
(1,90:-1184071,21904634:16121856,455111,127431
x1,90:-546914,21904634
x1,90:326902,21904634
x1,90:1164308,21904634
k1,84:1352620,21904634:188312
x1,84:2262844,21904634
k1,84:2451156,21904634:188312
x1,84:3070108,21904634
x1,84:3434198,21904634
x1,84:3761879,21904634
x1,84:4291628,21904634
x1,84:5857212,21904634
k1,84:6045524,21904634:188312
x1,84:7319838,21904634
k1,84:7508150,21904634:188312
x1,84:8056104,21904634
x1,84:8678697,21904634
x1,84:9534307,21904634
k1,84:9722618,21904634:188311
x1,84:10305162,21904634
k1,84:10493474,21904634:188312
x1,84:11476516,21904634
k1,84:11664828,21904634:188312
x1,84:12192759,21904634
k1,84:12381071,21904634:188312
x1,84:13291295,21904634
k1,84:13479607,21904634:188312
x1,84:14937785,21904634
k1,84:14937785,21904634:0
)
(1,90:-1184071,22691066:16121856,455111,127431
x1,90:-492300,22691066
x1,90:638199,22691066
x1,90:929470,22691066
x1,90:1990790,22691066
k1,84:2297076,22691066:306286
x1,84:3789843,22691066
k1,84:4096129,22691066:306286
x1,84:5006353,22691066
k1,84:5312639,22691066:306286
x1,84:5860593,22691066
x1,84:7280544,22691066
x1,84:8412863,22691066
k1,84:8719150,22691066:306287
x1,84:9594785,22691066
k1,84:9901071,22691066:306286
x1,84:11266408,22691066
k1,84:11572694,22691066:306286
x1,84:12155238,22691066
k1,84:12461524,22691066:306286
x1,84:12825614,22691066
x1,84:13135090,22691066
k1,84:13441376,22691066:306286
x1,84:14937785,22691066
k1,84:14937785,22691066:0
)
(1,90:-1184071,23477498:16121856,455111,0
x1,90:-838185,23477498
x1,84:472538,23477498
k1,84:895726,23477498:423188
x1,84:1496474,23477498
k1,85:1758899,23477498:262425
x1,85:3119684,23477498
k1,85:3382109,23477498:262425
x1,85:4255925,23477498
k1,85:4518350,23477498:262425
x1,85:4991666,23477498
x1,85:5264732,23477498
k1,85:5527157,23477498:262425
x1,85:6477431,23477498
x1,85:6932542,23477498
k1,85:7194967,23477498:262425
x1,85:8105191,23477498
k1,85:8367617,23477498:262426
x1,85:8713503,23477498
x1,85:9842181,23477498
k1,85:10104606,23477498:262425
x1,85:10632537,23477498
k1,85:10894962,23477498:262425
x1,85:11805186,23477498
k1,85:12067611,23477498:262425
x1,85:13255453,23477498
k1,85:13517834,23477498:262381
x1,85:14937785,23477498
k1,85:14937785,23477498:0
)
(1,90:-1184071,24263930:16121856,491520,163840
x1,90:-164619,24263930
k1,85:69445,24263930:234064
x1,85:651989,24263930
k1,85:886054,24263930:234065
$1,85:886054,24263930
x1,85:1295655,24263930
$1,85:1295655,24263930
k1,85:1529719,24263930:234064
x1,85:1893809,24263930
x1,85:2785830,24263930
x1,85:3204533,24263930
k1,85:3542638,24263930:338105
x1,85:4903423,24263930
k1,86:5137487,24263930:234064
x1,86:6848710,24263930
k1,86:7082774,24263930:234064
x1,86:8138635,24263930
k1,86:8372700,24263930:234065
x1,86:9246516,24263930
k1,86:9480580,24263930:234064
x1,86:10430854,24263930
x1,86:10885965,24263930
k1,86:11120029,24263930:234064
x1,86:12030253,24263930
k1,86:12264318,24263930:234065
x1,86:13684269,24263930
k1,86:13918333,24263930:234064
x1,86:14937785,24263930
k1,86:14937785,24263930:0
)
(1,90:-1184071,25050362:16121856,455111,127431
x1,90:-492300,25050362
x1,86:439769,25050362
k1,86:730354,25050362:290585
x1,86:2297759,25050362
k1,86:2588343,25050362:290584
x1,86:2952433,25050362
x1,86:3280114,25050362
k1,86:3570699,25050362:290585
x1,86:4116834,25050362
x1,86:5542243,25050362
x1,86:6416059,25050362
k1,86:6706644,25050362:290585
x1,86:7616868,25050362
k1,86:7907452,25050362:290584
x1,86:8271542,25050362
x1,86:8617427,25050362
x1,86:9163562,25050362
x1,86:9509447,25050362
x1,86:10075606,25050362
k1,86:10366191,25050362:290585
x1,86:10894122,25050362
k1,86:11184706,25050362:290584
x1,86:12641065,25050362
x1,86:12968746,25050362
k1,86:13259331,25050362:290585
x1,86:14937785,25050362
k1,86:14937785,25050362:0
)
(1,90:-1184071,25836794:16121856,455111,127431
x1,90:-128210,25836794
k1,86:181260,25836794:309470
x1,86:836621,25836794
x1,86:2058142,25836794
k1,86:2367613,25836794:309471
x1,86:3277837,25836794
x1,86:3605518,25836794
x1,86:3987813,25836794
k1,86:4297283,25836794:309470
x1,86:5790050,25836794
k1,86:6099520,25836794:309470
x1,86:7082562,25836794
x1,86:8762835,25836794
x1,86:9636651,25836794
k1,86:9946122,25836794:309471
x1,86:10492257,25836794
x1,86:11548115,25836794
x1,86:12532977,25836794
k1,86:12842447,25836794:309470
x1,86:13716263,25836794
x1,86:14937785,25836794
k1,86:14937785,25836794:0
)
(1,90:-1184071,26623226:16121856,491520,163840
x1,90:176714,26623226
k1,87:488575,26623226:311861
x1,87:2163388,26623226
k1,87:2475250,26623226:311862
x1,87:3425524,26623226
x1,87:4139138,26623226
k1,87:4450999,26623226:311861
x1,87:4778680,26623226
k1,87:5090541,26623226:311861
x1,87:5709493,26623226
x1,87:6073583,26623226
x1,87:7407971,26623226
x1,87:8281787,26623226
k1,87:8593648,26623226:311861
x1,87:8957738,26623226
x1,87:9267214,26623226
x1,87:9958985,26623226
x1,87:10286666,26623226
x1,87:11053075,26623226
k1,87:11364937,26623226:311862
x1,87:12639251,26623226
k1,87:12951112,26623226:311861
x1,87:13861336,26623226
k1,87:14173197,26623226:311861
x1,87:14719332,26623226
x1,87:14937785,26623226
k1,90:14937785,26623226:0
)
(1,90:-1184071,27409658:16121856,455111,127431
x1,90:532609,27409658
k1,87:785147,27409658:252538
x1,87:1313078,27409658
k1,87:1565616,27409658:252538
x1,87:2697935,27409658
x1,87:3899431,27409658
k1,87:4151970,27409658:252539
x1,87:4516060,27409658
x1,87:4861945,27409658
x1,87:5408080,27409658
x1,87:5753965,27409658
x1,87:6320124,27409658
k1,87:6572662,27409658:252538
x1,87:7100593,27409658
k1,87:7353131,27409658:252538
$1,87:7353131,27409658
x1,87:7694314,27409658
$1,87:7714945,27409658
k1,87:7967483,27409658:252538
x1,87:8331573,27409658
x1,87:9223594,27409658
x1,87:9718755,27409658
k1,87:9971293,27409658:252538
x1,87:10517428,27409658
k1,87:10769967,27409658:252539
x1,87:11680191,27409658
k1,87:11932729,27409658:252538
x1,87:12979487,27409658
k1,87:13232025,27409658:252538
x1,87:14937785,27409658
k1,88:14937785,27409658:0
)
(1,90:-1184071,28196090:16121856,455111,127431
x1,90:-492300,28196090
k1,88:-253065,28196090:239235
x1,88:806436,28196090
k1,88:1045670,28196090:239234
x1,88:2247167,28196090
x1,88:2593053,28196090
x1,88:3292104,28196090
k1,88:3531339,28196090:239235
x1,88:4004655,28196090
x1,88:4277721,28196090
k1,88:4516955,28196090:239234
x1,88:5794909,28196090
k1,88:6034144,28196090:239235
x1,88:6361825,28196090
k1,88:6601059,28196090:239234
x1,88:7405696,28196090
k1,88:7644931,28196090:239235
x1,88:8172862,28196090
k1,88:8412096,28196090:239234
x1,88:9103867,28196090
x1,88:10234366,28196090
x1,88:10525637,28196090
x1,88:11769002,28196090
k1,88:12101836,28196090:332834
x1,88:12757198,28196090
k1,88:12996433,28196090:239235
x1,88:13824737,28196090
k1,88:14063971,28196090:239234
x1,88:14719332,28196090
x1,88:14937785,28196090
k1,90:14937785,28196090:0
)
(1,90:-1184071,28982522:16121856,455111,127431
x1,90:37450,28982522
k1,88:277787,28982522:240337
x1,88:1188011,28982522
x1,88:1515692,28982522
x1,88:2080032,28982522
k1,88:2325841,28982522:245809
x1,88:3636565,28982522
k1,88:3876902,28982522:240337
x1,88:5333261,28982522
x1,88:5660942,28982522
k1,88:5901279,28982522:240337
x1,88:7761778,28982522
k1,88:8007587,28982522:245809
x1,88:9063448,28982522
k1,88:9303785,28982522:240337
$1,88:9303785,28982522
x1,88:9959147,28982522
k1,88:10119368,28982522:160221
x1,88:10629094,28982522
k1,88:10789316,28982522:160222
x1,88:11444678,28982522
k1,88:11604899,28982522:160221
x1,88:12114625,28982522
k1,88:12274846,28982522:160221
x1,88:12602527,28982522
$1,88:12602527,28982522
k1,88:12842865,28982522:240338
$1,88:12842865,28982522
x1,88:13184048,28982522
$1,88:13204679,28982522
k1,88:13445016,28982522:240337
x1,88:13809106,28982522
x1,88:14701127,28982522
x1,88:14937785,28982522
k1,88:14937785,28982522:0
)
(1,90:-1184071,29768954:16121856,455111,127431
x1,90:-197389,29768954
k1,88:327497,29768954:524886
x1,88:1030190,29768954
x1,88:1357871,29768954
x1,88:2887048,29768954
k1,89:3183372,29768954:296324
x1,89:4384869,29768954
k1,89:4681194,29768954:296325
x1,89:5591418,29768954
k1,89:5887742,29768954:296324
x1,89:7307693,29768954
k1,89:7604018,29768954:296325
x1,89:8623470,29768954
k1,89:8919794,29768954:296324
x1,89:9538746,29768954
x1,89:9902836,29768954
x1,89:10230517,29768954
x1,89:10760266,29768954
x1,89:12325850,29768954
k1,89:12622175,29768954:296325
x1,89:13277536,29768954
x1,89:13641626,29768954
x1,89:14937785,29768954
k1,89:14937785,29768954:0
)
(1,90:-1184071,30555386:16121856,455111,127431
x1,90:-637936,30555386
x1,90:17425,30555386
x1,90:381515,30555386
x1,90:1055081,30555386
x1,90:2074532,30555386
x1,90:2839121,30555386
k1,89:3069874,30555386:230753
x1,89:3761645,30555386
k1,89:3992398,30555386:230753
x1,89:4902622,30555386
k1,89:5133375,30555386:230753
x1,89:6591553,30555386
k1,89:6822307,30555386:230754
x1,89:7514078,30555386
x1,89:8644577,30555386
x1,89:8935848,30555386
x1,89:10179213,30555386
k1,89:10413041,30555386:233828
x1,89:10886357,30555386
x1,89:11159423,30555386
k1,89:11390176,30555386:230753
x1,89:11939950,30555386
x1,89:12376858,30555386
x1,89:13796808,30555386
k1,89:14027561,30555386:230753
x1,89:14937785,30555386
k1,89:14937785,30555386:0
)
(1,90:-1184071,31341818:16121856,455111,127431
x1,90:3771,31341818
k1,89:221973,31341818:218202
x1,89:1641924,31341818
k1,89:1860127,31341818:218203
x1,89:2879579,31341818
k1,89:3097781,31341818:218202
x1,89:3680325,31341818
k1,89:3898528,31341818:218203
$1,89:3898528,31341818
x1,89:4308129,31341818
$1,89:4308129,31341818
k1,89:4526331,31341818:218202
x1,89:4890421,31341818
x1,89:5782442,31341818
x1,89:6019100,31341818
k1,89:6237303,31341818:218203
x1,89:6677851,31341818
k1,89:6896053,31341818:218202
x1,89:7515005,31341818
x1,89:7879095,31341818
x1,89:8206776,31341818
x1,89:9719567,31341818
k1,89:9937770,31341818:218203
x1,89:11212084,31341818
k1,89:11430286,31341818:218202
x1,89:12122057,31341818
k1,89:12340260,31341818:218203
x1,89:12888214,31341818
x1,89:13729261,31341818
k1,89:13947463,31341818:218202
x1,89:14937785,31341818
k1,89:14937785,31341818:0
)
(1,90:-1184071,32128250:16121856,455111,127431
x1,90:126653,32128250
g1,89:345106,32128250
x1,89:1328149,32128250
g1,89:1546602,32128250
x1,89:2875529,32128250
g1,89:3093982,32128250
x1,89:4368296,32128250
g1,89:4586749,32128250
x1,89:5646250,32128250
g1,89:5864703,32128250
x1,89:6556474,32128250
x1,89:7686973,32128250
x1,89:7978244,32128250
x1,89:8781061,32128250
g1,89:8999514,32128250
x1,89:9986196,32128250
k1,90:14937785,32128250:4951589
g1,90:14937785,32128250
)
(1,106:-1184071,34996224:16121856,455111,127431
h1,91:-1184071,34996224:655360,0,0
x1,91:144855,34996224
x1,91:381512,34996224
k1,91:585170,34996224:203658
x1,91:949260,34996224
x1,91:2351007,34996224
k1,91:2554665,34996224:203658
x1,91:3246436,34996224
x1,91:5030476,34996224
k1,91:5234134,34996224:203658
x1,91:6144358,34996224
k1,91:6348016,34996224:203658
x1,91:7003377,34996224
x1,91:8224898,34996224
k1,91:8428557,34996224:203659
x1,91:9848508,34996224
k1,91:10052166,34996224:203658
x1,91:11071618,34996224
k1,91:11275276,34996224:203658
x1,91:13077520,34996224
k1,91:13281178,34996224:203658
x1,91:14591900,34996224
x1,91:14937785,34996224
k1,91:14937785,34996224:0
)
(1,106:-1184071,35782656:16121856,491520,163840
x1,106:-743523,35782656
k1,91:-597112,35782656:146411
x1,91:171117,35782656
x1,91:717252,35782656
x1,91:1081342,35782656
x1,91:2064384,35782656
x1,91:2828973,35782656
k1,91:2975383,35782656:146410
x1,91:4981516,35782656
k1,91:5127927,35782656:146411
x1,91:6438651,35782656
k1,91:6585062,35782656:146411
x1,91:7497106,35782656
x1,91:8025037,35782656
x1,91:9503242,35782656
k1,91:9649653,35782656:146411
x1,91:10197607,35782656
x1,91:10561697,35782656
x1,91:12074490,35782656
k1,91:12220900,35782656:146410
x1,91:12566786,35782656
x1,91:13040103,35782656
x1,91:13953967,35782656
k1,91:14100378,35782656:146411
x1,91:14282423,35782656
(1,91:14282423,35782656:327681,422343,0
x1,91:14610104,35782656
)
x1,91:14937785,35782656
k1,106:14937785,35782656:0
)
(1,106:-1184071,36569088:16121856,491520,163840
(1,91:-1184071,36569088:327681,422343,0
x1,91:-856390,36569088
)
x1,91:-674345,36569088
k1,91:-519422,36569088:154923
x1,91:791300,36569088
x1,91:1137185,36569088
k1,91:1292108,36569088:154923
x1,91:3118017,36569088
k1,91:3272940,36569088:154923
x1,91:4603689,36569088
k1,91:4758612,36569088:154923
x1,91:5596019,36569088
k1,91:5750941,36569088:154922
x1,91:6533733,36569088
k1,91:6688593,36569088:154860
x1,91:7271137,36569088
k1,91:7426060,36569088:154923
x1,91:8591148,36569088
k1,91:8746071,36569088:154923
x1,91:9710908,36569088
k1,91:9865831,36569088:154923
x1,91:10311841,36569088
x1,91:10878000,36569088
x1,91:11824634,36569088
k1,92:11979557,36569088:154923
x1,92:12855192,36569088
x1,92:13805466,36569088
x1,92:14937785,36569088
k1,92:14937785,36569088:0
)
(1,106:-1184071,37355520:16121856,455111,127431
x1,106:-399457,37355520
k1,92:-153701,37355520:245756
x1,92:905800,37355520
k1,92:1151555,37355520:245755
x1,92:1497441,37355520
x1,92:2227441,37355520
x1,92:2555122,37355520
x1,92:3683801,37355520
k1,92:3929557,37355520:245756
x1,92:4402873,37355520
x1,92:5622574,37355520
k1,92:5868329,37355520:245755
x1,92:6232419,37355520
x1,92:6541895,37355520
k1,92:6787651,37355520:245756
x1,92:7697875,37355520
k1,92:7943630,37355520:245755
x1,92:8489765,37355520
x1,92:9420014,37355520
x1,92:10075375,37355520
x1,92:10312033,37355520
k1,92:10557789,37355520:245756
x1,92:11708311,37355520
x1,92:14937785,37355520
k1,92:14937785,37355520:0
)
(1,106:-1184071,38141952:16121856,491520,163840
x1,106:-364869,38141952
x1,92:90242,38141952
k1,92:359339,38141952:269097
x1,92:887270,38141952
k1,92:1156367,38141952:269097
x1,92:2066591,38141952
k1,92:2335688,38141952:269097
x1,92:3523530,38141952
k1,92:3792576,38141952:269046
x1,92:4484347,38141952
x1,92:5432801,38141952
x1,92:5760482,38141952
x1,92:5942527,38141952
x1,92:6816343,38141952
x1,92:7945022,38141952
k1,92:8214119,38141952:269097
x1,92:8983258,38141952
$1,92:8983258,38141952
(1,92:8983258,38240255:294003,295640,0
x1,92:9244493,38240255
)
$1,92:9277261,38141952
x1,92:9950827,38141952
$1,92:9950827,38141952
(1,92:9950827,38240255:294003,295640,0
x1,92:10212062,38240255
)
$1,92:10244830,38141952
x1,92:10426875,38141952
k1,92:10708632,38141952:281757
x1,92:11222908,38141952
$1,92:11222908,38141952
(1,92:11222908,38240255:294003,295640,0
x1,92:11484143,38240255
)
$1,92:11516911,38141952
x1,92:12372522,38141952
k1,92:12641619,38141952:269097
x1,92:13225983,38141952
k1,92:13495080,38141952:269097
x1,92:14937785,38141952
k1,92:14937785,38141952:0
)
(1,106:-1184071,38928384:16121856,455111,127431
x1,106:-128210,38928384
k1,92:249224,38928384:377434
x1,92:1159448,38928384
k1,92:1536882,38928384:377434
x1,92:1828153,38928384
x1,92:3266306,38928384
k1,92:3643739,38928384:377433
x1,92:4171670,38928384
k1,92:4549104,38928384:377434
x1,92:5459328,38928384
k1,92:5836762,38928384:377434
x1,92:6765190,38928384
x1,92:8640251,38928384
x1,92:11702245,38928384
k1,92:12079679,38928384:377434
x1,92:13299380,38928384
x1,92:14937785,38928384
k1,92:14937785,38928384:0
)
(1,106:-1184071,39714816:16121856,455111,127431
x1,106:93883,39714816
k1,92:381336,39714816:287453
x1,92:927471,39714816
k1,92:1214923,39714816:287452
x1,92:2125147,39714816
k1,92:2412600,39714816:287453
x1,92:3814345,39714816
k1,92:4101728,39714816:287383
x1,92:4902725,39714816
x1,92:5558086,39714816
x1,92:6067812,39714816
x1,92:7637039,39714816
k1,92:8135308,39714816:498269
x1,92:8808874,39714816
k1,93:8135308,39714816:-54614
x1,93:9045531,39714816
k1,93:9332984,39714816:287453
x1,93:10024755,39714816
x1,93:10479866,39714816
x1,93:11098818,39714816
x1,93:11628567,39714816
k1,93:11916019,39714816:287452
x1,93:12463973,39714816
x1,93:13740108,39714816
k1,93:14027561,39714816:287453
x1,93:14937785,39714816
k1,93:14937785,39714816:0
)
(1,106:-1184071,40501248:16121856,455111,127431
x1,106:-379433,40501248
x1,106:823882,40501248
x1,106:2152810,40501248
k1,93:2344560,40501248:191750
x1,93:2785108,40501248
k1,93:2976857,40501248:191749
x1,93:4924739,40501248
k1,93:5116489,40501248:191750
x1,93:6135940,40501248
k1,93:6327690,40501248:191750
x1,93:6910234,40501248
k1,93:7101983,40501248:191749
x1,93:8012207,40501248
k1,93:8203957,40501248:191750
x1,93:8568047,40501248
x1,93:8913932,40501248
x1,93:9460067,40501248
x1,93:9805952,40501248
x1,93:10372111,40501248
k1,93:10563861,40501248:191750
x1,93:11091792,40501248
k1,93:11283541,40501248:191749
x1,93:12739900,40501248
x1,93:13067581,40501248
k1,93:13259331,40501248:191750
x1,93:14937785,40501248
k1,93:14937785,40501248:0
)
(1,106:-1184071,41287680:16121856,455111,0
x1,106:93883,41287680
k1,93:357298,41287680:263415
x1,93:939842,41287680
k1,93:1203258,41287680:263416
x1,93:2186300,41287680
x1,93:3866573,41287680
k1,93:4129988,41287680:263415
x1,93:5040212,41287680
k1,93:5303628,41287680:263416
x1,93:5849763,41287680
x1,93:6905621,41287680
x1,93:7890483,41287680
k1,93:8153898,41287680:263415
x1,93:9373599,41287680
x1,93:10684323,41287680
k1,93:11110481,41287680:426158
x1,93:11602002,41287680
k1,94:11865418,41287680:263416
x1,94:12413372,41287680
x1,94:14091826,41287680
k1,94:14355241,41287680:263415
x1,94:14937785,41287680
k1,94:14937785,41287680:0
)
(1,106:-1184071,42074112:16121856,455111,0
x1,106:-819981,42074112
x1,94:-510505,42074112
k1,94:-278037,42074112:232468
x1,94:705006,42074112
k1,94:937473,42074112:232467
x1,94:1520017,42074112
k1,94:1752485,42074112:232468
x1,94:3139667,42074112
k1,94:3372135,42074112:232468
x1,94:3918270,42074112
k1,94:4150738,42074112:232468
x1,94:5060962,42074112
k1,94:5293429,42074112:232467
x1,94:6696995,42074112
x1,94:7534401,42074112
x1,94:7898491,42074112
x1,94:9664326,42074112
k1,94:9896794,42074112:232468
x1,94:11138340,42074112
x1,94:11870159,42074112
k1,94:12102627,42074112:232468
x1,94:13595394,42074112
k1,94:13827861,42074112:232467
x1,94:14264769,42074112
k1,94:14497237,42074112:232468
x1,94:14937785,42074112
k1,94:14937785,42074112:0
)
(1,106:-1184071,42860544:16121856,455111,0
x1,106:126653,42860544
g1,94:345106,42860544
x1,94:891241,42860544
g1,94:1109694,42860544
x1,94:2169195,42860544
g1,94:2387648,42860544
x1,94:2860964,42860544
x1,94:3955054,42860544
g1,94:4246325,42860544
k1,106:14937785,42860544:10691460
g1,106:14937785,42860544
)
]
g1,123:14937785,8011776
)
k1,123:15527609,8667136:589824
r1,123:15527609,8667136:0,34848768,34193408
k1,123:16117433,8667136:589824
(1,123:16117433,8011776:16121856,0,34848768
[1,123:16117433,8011776:16121856,0,34848768
[1,105:16117433,25492204:16121856,17480428,0
[1,105:16117433,25492204:16121856,17480428,0
(1,102:16117433,17857260:16121856,9845484,0
k1,102:16719661,17857260:602228
(1,96:16719661,17857260:0,0,0
g1,96:16719661,17857260
g1,96:16719661,17857260
g1,96:16457517,17857260
(1,96:16457517,17857260:0,0,0
)
g1,96:16719661,17857260
)
(1,101:16719661,17857260:14917400,9845484,0
(1,101:16719661,17857260:14917400,9845484,0
g1,97:16719661,17857260
(1,101:16719661,17857260:0,9392808,0
(1,97:16719661,17857260:0,0,0
[1,97:16719661,17857260:0,0,0
(1,97:16719661,17857260:0,9944753,0
(1,97:16719661,17857260:14917438,9944753,0
(1,97:16719661,17857260:14917438,9944753,0
)
)
k1,97:16719661,17857260:-14917438
)
]
g1,97:16719661,17857260
)
(1,98:16719661,8906820:0,442368,147456
x1,98:17494255,8906820
k1,98:16719661,8906820:-774594
)
(1,99:16719661,8906820:0,442368,147456
x1,99:22749023,8906820
k1,99:16719661,8906820:-6029362
)
(1,100:16719661,8906820:0,442368,147456
x1,100:27902757,8906820
k1,100:16719661,8906820:-11183096
)
)
k1,101:31637061,17857260:14917400
)
)
g1,102:31637061,17857260
k1,102:32239289,17857260:602228
)
(1,102:16117433,19200748:16121856,409600,114688
h1,102:16117433,19200748:0,0,0
x1,102:17375987,19200748
k1,102:17543558,19200748:167571
x1,102:18520220,19200748
k1,102:18778146,19200748:257926
x1,102:19855842,19200748
x1,102:20158944,19200748
x1,102:22097475,19200748
k1,102:22265046,19200748:167571
x1,102:22753377,19200748
k1,102:22920948,19200748:167571
x1,102:23763125,19200748
k1,102:23930697,19200748:167572
x1,102:25244139,19200748
k1,102:25411710,19200748:167571
x1,102:26354694,19200748
k1,102:26522266,19200748:167572
x1,102:27061114,19200748
k1,102:27228685,19200748:167571
$1,102:27228685,19200748
x1,102:27607516,19200748
$1,102:27607516,19200748
k1,102:27775088,19200748:167572
x1,102:28111868,19200748
x1,102:28936979,19200748
x1,102:29155886,19200748
k1,102:29323457,19200748:167571
x1,102:29660237,19200748
x1,102:29963339,19200748
k1,102:30130911,19200748:167572
x1,102:30973088,19200748
k1,102:31140659,19200748:167571
x1,102:32239289,19200748
k1,102:32239289,19200748:0
)
(1,102:16117433,19888876:16121856,409600,114688
x1,102:18980063,19888876
k1,102:19233641,19888876:253578
x1,102:20412371,19888876
k1,102:20665948,19888876:253577
x1,102:21748604,19888876
x1,102:23028595,19888876
x1,102:23281407,19888876
k1,102:23534985,19888876:253578
x1,102:24073833,19888876
k1,102:24327411,19888876:253578
x1,102:25169588,19888876
k1,102:25423165,19888876:253577
x1,102:26772104,19888876
k1,102:27025682,19888876:253578
x1,102:30130610,19888876
k1,102:30503053,19888876:372443
x1,102:32239289,19888876
k1,102:32239289,19888876:0
)
(1,102:16117433,20577004:16121856,409600,114688
x1,102:17262485,20577004
x1,102:17616104,20577004
k1,102:17803842,20577004:187738
$1,102:17803842,20577004
x1,102:18249939,20577004
(1,102:18249939,20642539:724987,241858,0
x1,102:18942158,20642539
)
$1,102:18974926,20577004
x1,102:19143316,20577004
k1,102:19333920,20577004:190604
x1,102:19670700,20577004
x1,102:20495811,20577004
x1,102:20815752,20577004
x1,102:21339353,20577004
k1,102:21527091,20577004:187738
x1,102:22015422,20577004
k1,102:22203159,20577004:187737
x1,102:23755715,20577004
k1,102:23943453,20577004:187738
$1,102:23943453,20577004
x1,102:24428052,20577004
(1,102:24428052,20646911:248127,273067,0
x1,102:24643411,20646911
)
$1,102:24676179,20577004
x1,102:24844569,20577004
k1,102:25035173,20577004:190604
x1,102:26011835,20577004
k1,102:26199573,20577004:187738
x1,102:27041750,20577004
k1,102:27229488,20577004:187738
x1,102:27566268,20577004
x1,102:28391379,20577004
x1,102:28711320,20577004
x1,102:29234921,20577004
k1,102:29422658,20577004:187737
x1,102:29910989,20577004
k1,102:30098727,20577004:187738
$1,102:30098727,20577004
x1,102:30414345,20577004
$1,102:30431639,20577004
k1,102:30619377,20577004:187738
x1,102:30956157,20577004
x1,102:31781268,20577004
x1,102:32239289,20577004
k1,102:32239289,20577004:0
)
(1,102:16117433,21265132:16121856,442368,147456
x1,102:16602032,21265132
(1,102:16602032,21335039:1489252,273067,76459
x1,102:16861899,21335039
x1,102:18058516,21335039
)
k1,102:18356250,21265132:264966
x1,102:18827742,21265132
k1,102:19092707,21265132:264965
x1,102:19577306,21265132
(1,102:19577306,21335039:300826,273067,0
x1,102:19837173,21335039
)
k1,102:20051474,21265132:173342
x1,102:20522966,21265132
k1,102:20696309,21265132:173343
x1,102:21180908,21265132
(1,102:21180908,21335039:300826,273067,0
x1,102:21440775,21335039
)
k1,102:21655076,21265132:173342
x1,102:22126568,21265132
k1,102:22299910,21265132:173342
x1,102:22603012,21265132
$1,102:22603012,21265132
x1,102:22771402,21265132
k1,102:23214662,21265132:443260
x1,102:23989256,21265132
k1,102:24249269,21265132:260013
$1,102:24249269,21265132
x1,102:24695366,21265132
(1,102:24695366,21330667:724987,241858,0
x1,102:25387585,21330667
)
$1,102:25420353,21265132
k1,102:25680367,21265132:260014
x1,102:26151859,21265132
k1,102:26411872,21265132:260013
x1,102:27321178,21265132
k1,102:27581192,21265132:260014
x1,102:28347320,21265132
x1,102:28465193,21265132
k1,102:28739692,21265132:274499
$1,102:28739692,21265132
x1,102:29224291,21265132
(1,102:29224291,21335039:300826,273067,0
x1,102:29484158,21335039
)
$1,102:29525117,21265132
k1,102:29785130,21265132:260013
x1,102:30256622,21265132
k1,102:30516636,21265132:260014
$1,102:30516636,21265132
x1,102:30819738,21265132
$1,102:30819738,21265132
x1,102:30988128,21265132
k1,102:31262627,21265132:274499
x1,102:32239289,21265132
k1,102:32239289,21265132:0
)
(1,102:16117433,21953260:16121856,442368,147456
x1,102:16602032,21953260
(1,102:16602032,22023167:248127,273067,0
x1,102:16817391,22023167
)
$1,102:16850159,21953260
x1,102:18399347,21953260
k1,102:18597877,21953260:198530
x1,102:19978675,21953260
k1,102:20177205,21953260:198530
x1,102:21558003,21953260
k1,102:21756533,21953260:198530
x1,102:23137331,21953260
k1,102:23335861,21953260:198530
x1,102:24716659,21953260
k1,102:24915188,21953260:198529
x1,102:26295986,21953260
k1,102:26494516,21953260:198530
x1,102:27302788,21953260
k1,102:27500434,21953260:197646
$1,102:27500434,21953260
x1,102:27985033,21953260
(1,102:27985033,22023167:300826,273067,0
x1,102:28244900,22023167
)
$1,102:28285859,21953260
x1,102:28757351,21953260
$1,102:28757351,21953260
x1,102:29060453,21953260
$1,102:29060453,21953260
x1,102:29228843,21953260
k1,102:29427372,21953260:198529
$1,102:29427372,21953260
x1,102:29911971,21953260
(1,102:29911971,22023167:248127,273067,0
x1,102:30127330,22023167
)
$1,102:30160098,21953260
k1,102:30357744,21953260:197646
x1,102:30829236,21953260
k1,102:31026881,21953260:197645
x1,102:32239289,21953260
k1,102:32239289,21953260:0
)
(1,102:16117433,22641388:16121856,442368,147456
x1,102:17094095,22641388
k1,102:17321621,22641388:227526
$1,102:17321621,22641388
x1,102:17767718,22641388
(1,102:17767718,22706923:724987,241858,0
x1,102:18459937,22706923
)
$1,102:18492705,22641388
x1,102:18964197,22641388
k1,102:19191723,22641388:227526
x1,102:19966317,22641388
k1,102:20200208,22641388:233891
x1,102:20974802,22641388
k1,102:21208693,22641388:233891
x1,102:21983287,22641388
k1,102:22217177,22641388:233890
x1,102:22991771,22641388
k1,102:23225662,22641388:233891
x1,102:24000256,22641388
k1,102:24234147,22641388:233891
x1,102:25143453,22641388
k1,102:25370979,22641388:227526
x1,102:26137107,22641388
x1,102:26254980,22641388
k1,102:26488870,22641388:233890
x1,102:27229786,22641388
k1,102:27457313,22641388:227527
$1,102:27457313,22641388
x1,102:27903410,22641388
(1,102:27903410,22706923:724987,241858,0
x1,102:28595629,22706923
)
$1,102:28628397,22641388
k1,102:28855923,22641388:227526
x1,102:29327415,22641388
k1,102:29554941,22641388:227526
x1,102:30161145,22641388
k1,102:30388671,22641388:227526
x1,102:31154799,22641388
x1,102:31272672,22641388
k1,102:31506563,22641388:233891
$1,102:31506563,22641388
x1,102:31991162,22641388
(1,102:31991162,22711295:248127,273067,0
x1,102:32206521,22711295
)
$1,102:32239289,22641388
k1,102:32239289,22641388:0
)
(1,102:16117433,23329516:16121856,409600,114688
x1,102:16588925,23329516
k1,102:16827634,23329516:238709
x1,102:18040042,23329516
k1,102:18278750,23329516:238708
x1,102:19255412,23329516
k1,102:19494121,23329516:238709
$1,102:19494121,23329516
x1,102:19978720,23329516
(1,102:19978720,23399423:300826,273067,0
x1,102:20238587,23399423
)
$1,102:20279546,23329516
x1,102:21222530,23329516
k1,102:21470398,23329516:247868
x1,102:21941890,23329516
k1,102:22189759,23329516:247869
x1,102:22964353,23329516
k1,102:23212221,23329516:247868
x1,102:23986815,23329516
k1,102:24234684,23329516:247869
x1,102:25009278,23329516
k1,102:25388624,23329516:379346
x1,102:26011575,23329516
x1,102:26230709,23329516
k1,102:26469417,23329516:238708
x1,102:27614696,23329516
k1,102:27853405,23329516:238709
x1,102:28964779,23329516
k1,102:29203487,23329516:238708
x1,102:30045664,23329516
k1,102:30284373,23329516:238709
x1,102:30604314,23329516
x1,102:32239289,23329516
k1,102:32239289,23329516:0
)
(1,102:16117433,24017644:16121856,442368,147456
x1,102:17147980,24017644
k1,102:17332521,24017644:184541
x1,102:17820852,24017644
k1,102:18005393,24017644:184541
x1,102:18746309,24017644
k1,102:18930850,24017644:184541
x1,102:19338354,24017644
k1,102:19522895,24017644:184541
x1,102:20365072,24017644
k1,102:20549613,24017644:184541
x1,102:21054783,24017644
x1,102:21357885,24017644
x1,102:22356573,24017644
k1,102:22541114,24017644:184541
x1,102:23029445,24017644
k1,102:23213986,24017644:184541
x1,102:24056163,24017644
k1,102:24240704,24017644:184541
x1,102:24577484,24017644
x1,102:25402595,24017644
x1,102:25722536,24017644
x1,102:26246137,24017644
k1,102:26430678,24017644:184541
x1,102:26919009,24017644
k1,102:27103550,24017644:184541
$1,102:27103550,24017644
x1,102:27419168,24017644
$1,102:27436462,24017644
k1,102:27621003,24017644:184541
x1,102:27957783,24017644
x1,102:28782894,24017644
x1,102:29240915,24017644
k1,102:29425456,24017644:184541
$1,102:29425456,24017644
x1,102:29910055,24017644
(1,102:29910055,24109396:478093,294912,0
x1,102:30169922,24109396
(1,102:30178113,23996529:177267,182045,0
x1,102:30322612,23996529
)
)
$1,102:30388148,24017644
k1,102:30572689,24017644:184541
x1,102:31212571,24017644
k1,102:31397112,24017644:184541
x1,102:32239289,24017644
k1,102:32239289,24017644:0
)
(1,102:16117433,24705772:16121856,409600,0
x1,102:18173610,24705772
g1,102:18375678,24705772
x1,102:19175484,24705772
g1,102:19377552,24705772
x1,102:19545942,24705772
k1,102:32239289,24705772:12693347
g1,102:32239289,24705772
)
]
]
(1,107:16117433,28027970:16121856,404685,0
k1,107:16684233,28027970:566800
(1,107:16684233,28027970:0,0,0
g1,107:16684233,28027970
)
x1,107:17759375,28027970
x1,107:19515080,28027970
x1,107:21392753,28027970
g1,107:21625403,28027970
x1,107:22064033,28027970
x1,107:25235301,28027970
g1,107:25467951,28027970
x1,107:26430861,28027970
g1,107:26663511,28027970
x1,107:28152251,28027970
g1,107:28384901,28027970
x1,107:29369567,28027970
x1,107:31672489,28027970
k1,107:32239289,28027970:566800
)
(1,107:16117433,28716098:16121856,404685,0
k1,107:16458175,28716098:340742
x1,107:21007776,28716098
g1,107:21240426,28716098
x1,107:23916537,28716098
g1,107:24149187,28716098
x1,107:25337378,28716098
x1,107:27077612,28716098
g1,107:27310262,28716098
x1,107:28118713,28716098
g1,107:28351363,28716098
x1,107:31898548,28716098
k1,107:32239289,28716098:340741
)
(1,107:16117433,29404226:16121856,404685,0
k1,107:22530881,29404226:6413448
x1,107:25825842,29404226
g1,107:25825842,29404226
k1,107:32239289,29404226:6413447
)
(1,109:16117433,31407840:16121856,455111,0
h1,108:16117433,31407840:655360,0,0
x1,108:17373541,31407840
k1,108:17676186,31407840:302645
x1,108:18735687,31407840
k1,108:19038333,31407840:302646
x1,108:21008057,31407840
k1,108:21310702,31407840:302645
x1,108:21784018,31407840
x1,108:22057084,31407840
k1,108:22359730,31407840:302646
x1,108:22905865,31407840
x1,108:23726887,31407840
x1,108:25055814,31407840
k1,108:25358459,31407840:302645
x1,108:25686140,31407840
k1,108:25988785,31407840:302645
x1,108:28246141,31407840
k1,108:28548787,31407840:302646
x1,108:29988762,31407840
x1,108:31408713,31407840
k1,108:31711358,31407840:302645
x1,108:32239289,31407840
k1,108:32239289,31407840:0
)
(1,109:16117433,32194272:16121856,455111,127431
x1,109:16809204,32194272
k1,108:17020372,32194272:211168
x1,108:19700072,32194272
k1,108:19911240,32194272:211168
x1,108:20439171,32194272
k1,108:20650339,32194272:211168
x1,108:21560563,32194272
k1,108:21771731,32194272:211168
x1,108:23386469,32194272
k1,108:23597636,32194272:211167
x1,108:25203271,32194272
k1,108:25414439,32194272:211168
x1,108:26745188,32194272
x1,108:27600799,32194272
k1,108:27811967,32194272:211168
x1,108:28394511,32194272
k1,108:28605679,32194272:211168
x1,108:31117897,32194272
k1,108:31329065,32194272:211168
x1,108:32239289,32194272
k1,108:32239289,32194272:0
)
(1,109:16117433,32980704:16121856,455111,127431
x1,109:18174540,32980704
g1,108:18392993,32980704
x1,108:21165537,32980704
g1,108:21383990,32980704
x1,108:22294215,32980704
x1,108:23113417,32980704
g1,108:23331870,32980704
x1,108:25245163,32980704
g1,108:25463616,32980704
x1,108:26009751,32980704
g1,108:26228204,32980704
x1,108:26592294,32980704
x1,108:27668179,32980704
x1,108:28523790,32980704
g1,108:28742243,32980704
x1,108:31137952,32980704
k1,109:32239289,32980704:1101337
g1,109:32239289,32980704
)
(1,110:16117433,36671826:16121856,409600,114688
k1,110:17344195,36671826:1226762
h1,110:17344195,36671826:0,0,0
g1,110:17344195,36671826
x1,110:17829701,36671826
x1,110:20457669,36671826
g1,110:20690319,36671826
x1,110:21806693,36671826
x1,110:22689189,36671826
g1,110:22921839,36671826
x1,110:25044225,36671826
g1,110:25276875,36671826
x1,110:25839112,36671826
g1,110:26071762,36671826
x1,110:28914440,36671826
g1,110:29147090,36671826
x1,110:31012528,36671826
g1,110:31012528,36671826
k1,110:32239289,36671826:1226761
)
(1,114:16117433,38675440:16121856,455111,127431
h1,112:16117433,38675440:655360,0,0
x1,112:17522817,38675440
k1,112:17777235,38675440:254418
x1,112:18104916,38675440
k1,112:18359333,38675440:254417
x1,112:19493472,38675440
k1,112:19747890,38675440:254418
x1,112:21098662,38675440
k1,112:21362070,38675440:263408
x1,112:21835386,38675440
x1,112:22108452,38675440
k1,112:22362870,38675440:254418
x1,112:22909005,38675440
x1,112:23730027,38675440
x1,112:25058954,38675440
k1,112:25313372,38675440:254418
x1,112:26005143,38675440
k1,112:26259560,38675440:254417
x1,112:29044848,38675440
k1,112:29299266,38675440:254418
x1,112:32239289,38675440
k1,112:32239289,38675440:0
)
(1,114:16117433,39461872:16121856,455111,127431
x1,114:16645364,39461872
k1,112:16869093,39461872:223729
x1,112:17779317,39461872
k1,112:18003046,39461872:223729
x1,112:20060153,39461872
k1,112:20283883,39461872:223730
x1,112:23056427,39461872
k1,112:23280156,39461872:223729
x1,112:24190381,39461872
x1,112:25009583,39461872
k1,112:25233312,39461872:223729
x1,112:27328650,39461872
k1,112:27635750,39461872:307100
x1,112:28309316,39461872
k1,113:27635750,39461872:-54614
x1,113:28545973,39461872
k1,113:28769702,39461872:223729
x1,113:31105336,39461872
k1,113:31329065,39461872:223729
x1,113:32239289,39461872
k1,113:32239289,39461872:0
)
(1,114:16117433,40248304:16121856,620771,127431
x1,114:18030726,40248304
g1,113:18249179,40248304
x1,113:20215262,40248304
x1,113:20451920,40248304
g1,113:20670373,40248304
x1,113:21198304,40248304
g1,113:21416757,40248304
x1,113:21744438,40248304
g1,113:21962891,40248304
x1,113:23164386,40248304
x1,113:23528476,40248304
x1,113:23874362,40248304
x1,113:24602543,40248304
g1,113:24820996,40248304
x1,113:25512767,40248304
x1,113:27245834,40248304
g1,113:27464287,40248304
$1,113:27464287,40248304
[1,113:27464287,40248304:815744,620771,98303
(1,113:27643240,40082644:0,455111,0
x1,113:27970921,40082644
)
(1,113:27464287,40248304:815744,447828,98303
x1,113:27986028,40248304
(1,113:27986028,40346607:294003,295640,0
x1,113:28247263,40346607
)
)
]
$1,113:28280031,40248304
x1,113:28462076,40248304
g1,113:28680529,40248304
x1,113:30357160,40248304
k1,114:32239289,40248304:1882129
g1,114:32239289,40248304
)
(1,117:20147070,42558342:12092219,892025,564346
(1,117:20147070,42558342:8062583,892025,564346
[1,117:20147070,42558342:815744,620771,98303
(1,117:20326023,42392682:0,455111,0
x1,117:20653704,42392682
)
(1,117:20147070,42558342:815744,447828,98303
x1,117:20668811,42558342
(1,117:20668811,42656645:294003,295640,0
x1,117:20930046,42656645
)
)
]
g1,117:21144854,42558342
x1,117:21654580,42558342
g1,117:21836620,42558342
(1,117:21836620,41666317:655361,0,1456371
x1,117:22200710,41666317
)
g1,117:22601205,42558342
x1,117:23288802,42558342
x1,117:23819463,42558342
(1,117:23819463,42287749:273067,318577,89201
x1,117:24059762,42287749
)
x1,117:24693884,42558342
x1,117:25469575,42558342
(1,117:25469575,42656645:294003,295640,0
x1,117:25730810,42656645
)
x1,117:26364932,42558342
x1,117:27751810,42558342
x1,117:28209653,42558342
)
(1,117:30855747,42558342:1383542,491520,163840
(1,117:30855747,42558342:1383542,491520,163840
x1,117:31984426,42558342
x1,117:32239289,42558342
)
)
)
]
g1,123:32239289,8011776
)
)
]
(1,123:-1184071,44695552:33423360,0,0
(1,123:-1184071,44695552:33423360,0,0
(1,123:-1184071,44695552:0,0,0
g1,123:-1184071,44695552
)
k1,123:15199929,44695552:16384000
g1,123:15855290,44695552
k1,123:32239289,44695552:16383999
)
)
]
]
!52289
}1
!10
{2
[1,228:0,44695552:32239289,44695552,0
[1,228:-1184071,44695552:33423360,48693248,0
[1,228:-1184071,-2359296:33423360,1638400,0
(1,228:-1184071,-2359296:33423360,422343,0
(1,228:-1184071,-2359296:33423360,422343,0
k1,228:31256247,-2359296:32440318
g1,228:31911608,-2359296
x1,228:32239289,-2359296
)
)
]
[1,228:-1184071,42729472:33423360,44040192,0
(1,228:-1184071,-655360:33423360,655360,43384832
r1,228:-1184071,-655360:0,43384832,43384832
(1,228:-1184071,-1310720:16121856,0,44040192
[1,228:-1184071,-1310720:16121856,0,44040192
(1,120:-1184071,-655360:16121856,491520,163840
x1,120:-819981,-655360
x1,118:-255642,-655360
x1,118:199469,-655360
x1,118:1127896,-655360
k1,118:1329572,-655360:201676
x1,118:1966729,-655360
x1,118:2440045,-655360
x1,118:3859995,-655360
k1,118:4061670,-655360:201675
x1,118:5707354,-655360
k1,118:5909030,-655360:201676
$1,118:5909030,-655360
x1,118:6492938,-655360
x1,118:6785574,-655360
$1,118:6785574,-655360
k1,118:6987249,-655360:201675
x1,118:8261563,-655360
k1,118:8463239,-655360:201676
x1,118:9373463,-655360
k1,118:9575138,-655360:201675
x1,118:10048454,-655360
x1,118:11632244,-655360
x1,118:13443590,-655360
x1,118:13825885,-655360
k1,118:14027561,-655360:201676
x1,118:14719332,-655360
x1,118:14937785,-655360
k1,120:14937785,-655360:0
)
(1,120:-1184071,131072:16121856,455111,127431
x1,120:-235617,131072
x1,120:92064,131072
x1,120:274109,131072
x1,120:1147925,131072
x1,120:2458649,131072
g1,118:2749920,131072
x1,118:4428371,131072
g1,119:4646824,131072
x1,119:6292508,131072
g1,119:6510961,131072
x1,119:7386596,131072
g1,119:7605049,131072
x1,119:8460661,131072
x1,119:9097817,131072
g1,119:9316270,131072
x1,119:9680360,131072
x1,119:10008041,131072
k1,120:14937785,131072:4929744
g1,120:14937785,131072
)
(1,123:1996175,2274748:12941610,1205503,853791
(1,123:1996175,2274748:9761365,1205503,853791
x1,123:2580083,2274748
x1,123:2872719,2274748
g1,123:3054759,2274748
x1,123:3564485,2274748
g1,123:3746525,2274748
[1,123:3746525,2274748:946633,1198220,853791
(1,123:3746525,1455545:946633,313481,0
k1,123:3877824,1455545:131299
x1,123:4561859,1455545
k1,123:4693158,1455545:131299
)
(1,123:3746525,2274748:946633,688132,360452
(1,123:3746525,1652152:946633,65536,983048
x1,123:4693158,1652152
)
)
(1,123:3746525,3063003:946633,318577,0
k1,123:4060370,3063003:313845
x1,123:4376006,3063003
k1,123:4693158,3063003:313845
)
]
g1,123:4802382,2274748
[1,123:4802382,2274748:946633,1205503,819204
(1,123:4802382,1448262:946633,313481,65536
k1,123:4965766,1448262:163384
x1,123:5352613,1448262
(1,123:5352613,1513798:233019,141084,0
x1,123:5552864,1513798
)
k1,123:5749015,1448262:163383
)
(1,123:4802382,2274748:946633,688132,360452
(1,123:4802382,1652152:946633,65536,983048
x1,123:5749015,1652152
)
)
(1,123:4802382,3028416:946633,197518,0
k1,123:5158594,3028416:356212
x1,123:5392803,3028416
k1,123:5749015,3028416:356212
)
]
g1,123:5858239,2274748
[1,123:5858239,2274748:946633,1205503,819204
(1,123:5858239,1448262:946633,313481,65536
k1,123:6001711,1448262:143472
x1,123:6388558,1448262
(1,123:6388558,1513798:272842,141084,0
x1,123:6622943,1513798
)
k1,123:6804872,1448262:143472
)
(1,123:5858239,2274748:946633,688132,360452
(1,123:5858239,1652152:946633,65536,983048
x1,123:6804872,1652152
)
)
(1,123:5858239,3028416:946633,197518,0
k1,123:6192253,3028416:334014
x1,123:6454399,3028416
k1,123:6804872,3028416:334013
)
]
g1,123:6914096,2274748
x1,123:7405617,2274748
[1,123:7405617,2436764:864526,746090,0
(1,123:7405617,2004155:379655,313481,0
x1,123:7727428,2004155
)
(1,123:7405617,2436764:864526,318577,0
x1,123:7721253,2436764
x1,123:7986706,2436764
x1,123:8237375,2436764
)
]
x1,123:8616559,2274748
[1,123:8616559,2472443:585920,831207,0
(1,123:8616559,1959813:273067,318577,89201
x1,123:8856858,1959813
)
(1,123:8616559,2472443:585920,318577,0
x1,123:8932195,2472443
x1,123:9169711,2472443
)
]
x1,123:9548895,2274748
(1,123:9548895,2373051:630317,318577,0
x1,123:9864531,2373051
x1,123:10129984,2373051
)
x1,123:10361257,2274748
(1,123:10361257,2274748:959375,282168,127431
x1,123:10688938,2274748
x1,123:11320632,2274748
)
x1,123:11757540,2274748
)
(1,123:13554243,2274748:1383542,491520,163840
(1,123:13554243,2274748:1383542,491520,163840
x1,123:14682922,2274748
x1,123:14937785,2274748
)
)
)
(1,130:-1184071,4430805:16121856,491524,285812
x1,130:146675,4430805
k1,124:386431,4430805:239756
$1,124:386431,4430805
x1,124:1497511,4430805
x1,124:1773309,4430805
$1,124:1773309,4430805
k1,124:2013065,4430805:239756
x1,124:2453613,4430805
k1,124:2693370,4430805:239757
x1,124:3021051,4430805
k1,124:3260807,4430805:239756
x1,124:4462303,4430805
k1,124:4702059,4430805:239756
x1,124:5029740,4430805
x1,124:5393830,4430805
x1,124:5959989,4430805
x1,124:6287670,4430805
x1,124:7126897,4430805
k1,124:7366653,4430805:239756
$1,124:7366653,4430805
x1,124:8477733,4430805
x1,124:8753531,4430805
k1,124:8971076,4430805:217545
x1,124:9480802,4430805
k1,124:9698347,4430805:217545
(1,124:9698347,3939281:691771,0,655368
x1,124:10390118,3939281
)
(1,124:10390118,4627416:972410,318577,89201
x1,124:10705754,4627416
x1,124:11329760,4627416
)
k1,124:11471752,4430805:109224
x1,124:11898648,4430805
(1,124:11898648,4529108:816762,318577,0
x1,124:12214284,4529108
x1,124:12682642,4529108
)
x1,124:13316764,4430805
x1,124:13938978,4430805
(1,124:13938978,4529108:816762,318577,0
x1,124:14254614,4529108
x1,124:14722972,4529108
)
$1,124:14755740,4430805
x1,124:14937785,4430805
k1,124:14937785,4430805:0
)
(1,130:-1184071,5217237:16121856,491520,163840
x1,130:-757175,5217237
(1,125:-757175,5315540:816762,318577,0
x1,125:-441539,5315540
x1,125:26819,5315540
)
x1,125:660941,5217237
x1,125:936739,5217237
$1,125:936739,5217237
k1,125:1229232,5217237:292493
x1,125:1669780,5217237
k1,125:1962272,5217237:292492
x1,125:2289953,5217237
k1,125:2582446,5217237:292493
x1,125:3783941,5217237
x1,125:5933890,5217237
k1,125:6226382,5217237:292492
x1,125:6810746,5217237
x1,125:7611744,5217237
k1,125:7904237,5217237:292493
x1,125:8960098,5217237
k1,125:9252590,5217237:292492
$1,125:9252590,5217237
x1,125:9599006,5217237
(1,125:9599006,5315540:816762,318577,0
x1,125:9914642,5315540
x1,125:10383000,5315540
)
$1,125:10415768,5217237
k1,125:10708261,5217237:292493
x1,125:11148809,5217237
k1,125:11441301,5217237:292492
x1,125:12133072,5217237
k1,125:12425565,5217237:292493
x1,125:13117336,5217237
x1,125:13663471,5217237
x1,125:14209606,5217237
x1,125:14719332,5217237
x1,125:14937785,5217237
k1,130:14937785,5217237:0
)
(1,130:-1184071,6003669:16121856,455111,127431
x1,130:-55392,6003669
k1,125:140238,6003669:195630
x1,125:467919,6003669
x1,125:832009,6003669
x1,125:1398168,6003669
x1,125:1725849,6003669
x1,125:2747121,6003669
k1,125:3030784,6003669:283663
x1,125:4159461,6003669
k1,126:4355091,6003669:195630
x1,126:5523819,6003669
k1,126:5719449,6003669:195630
x1,126:6247380,6003669
k1,126:6443010,6003669:195630
x1,126:6916326,6003669
x1,126:7225802,6003669
x1,126:7553483,6003669
x1,126:7826549,6003669
k1,126:8022179,6003669:195630
x1,126:8368065,6003669
x1,126:8932402,6003669
x1,126:9771629,6003669
k1,126:9967259,6003669:195630
x1,126:10513394,6003669
x1,126:11514641,6003669
k1,126:11710271,6003669:195630
$1,126:11710271,6003669
x1,126:12105912,6003669
$1,126:12118048,6003669
k1,126:12313678,6003669:195630
x1,126:13557044,6003669
k1,126:13752674,6003669:195630
x1,126:14080355,6003669
x1,126:14408036,6003669
x1,126:14937785,6003669
k1,126:14937785,6003669:0
)
(1,130:-1184071,6790101:16121856,455111,0
x1,130:-273847,6790101
k1,126:-37754,6790101:236093
x1,126:1096385,6790101
k1,126:1332478,6790101:236093
x1,126:2417466,6790101
x1,126:3837417,6790101
k1,126:4073510,6790101:236093
x1,126:5347823,6790101
k1,126:5583916,6790101:236093
x1,126:6639777,6790101
k1,126:6875871,6790101:236094
x1,126:7786095,6790101
k1,126:8022188,6790101:236093
x1,126:9442139,6790101
k1,126:9678232,6790101:236093
x1,126:10224367,6790101
x1,126:11225614,6790101
k1,126:11461707,6790101:236093
$1,126:11461707,6790101
x1,126:12037122,6790101
$1,126:12037122,6790101
k1,126:12273215,6790101:236093
x1,126:13516581,6790101
k1,126:13752674,6790101:236093
x1,126:14080355,6790101
x1,126:14408036,6790101
x1,126:14937785,6790101
k1,126:14937785,6790101:0
)
(1,130:-1184071,7576533:16121856,491520,163840
x1,130:-492300,7576533
k1,126:-245502,7576533:246798
x1,126:1614997,7576533
k1,126:1991303,7576533:376306
$1,127:1991303,7576533
x1,127:2173348,7576533
(1,127:2173348,7576533:959375,282168,127431
x1,127:2501029,7576533
x1,127:3132723,7576533
)
x1,127:3387586,7576533
$1,127:3387586,7576533
k1,127:3634384,7576533:246798
x1,127:4074932,7576533
k1,127:4321730,7576533:246798
x1,127:5231954,7576533
k1,127:5478753,7576533:246799
x1,127:7483068,7576533
k1,127:7729866,7576533:246798
x1,127:9117047,7576533
k1,127:9363845,7576533:246798
x1,127:9891776,7576533
k1,127:10138574,7576533:246798
x1,127:11048798,7576533
k1,127:11295596,7576533:246798
x1,127:12158488,7576533
x1,127:13432802,7576533
k1,127:13809108,7576533:376306
x1,127:14937785,7576533
k1,128:14937785,7576533:0
)
(1,130:-1184071,8362965:16121856,455111,98303
x1,130:-637936,8362965
x1,130:363311,8362965
k1,128:578881,8362965:215570
$1,128:578881,8362965
x1,128:862492,8362965
$1,128:862492,8362965
k1,128:1078062,8362965:215570
x1,128:2133923,8362965
k1,128:2349494,8362965:215571
$1,128:2349494,8362965
x1,128:2667162,8362965
$1,128:2690675,8362965
k1,128:2906245,8362965:215570
x1,128:3891108,8362965
k1,128:4106678,8362965:215570
x1,128:4434359,8362965
x1,128:4762040,8362965
x1,128:5291789,8362965
k1,128:5507359,8362965:215570
$1,128:5507359,8362965
x1,128:6033922,8362965
(1,128:6033922,8461268:266977,197518,0
x1,128:6268131,8461268
)
$1,128:6300899,8362965
k1,128:6516469,8362965:215570
x1,128:7499511,8362965
x1,128:8518962,8362965
x1,128:9647641,8362965
k1,128:9863211,8362965:215570
x1,128:11541665,8362965
k1,128:11757236,8362965:215571
x1,128:12813097,8362965
k1,128:13028667,8362965:215570
$1,128:13028667,8362965
x1,128:13555230,8362965
(1,128:13555230,8461268:311374,197518,0
x1,128:13817376,8461268
)
$1,128:13866604,8362965
k1,128:14082174,8362965:215570
x1,128:14428060,8362965
x1,128:14719332,8362965
x1,128:14937785,8362965
k1,130:14937785,8362965:0
)
(1,130:-1184071,9149397:16121856,491520,163840
x1,130:235877,9149397
k1,128:431860,9149397:195983
x1,128:2110314,9149397
k1,128:2306297,9149397:195983
x1,128:2852432,9149397
k1,128:3048415,9149397:195983
x1,128:4022355,9149397
k1,128:4218338,9149397:195983
x1,128:5783925,9149397
k1,128:6067707,9149397:283782
$1,129:6067707,9149397
x1,129:6651615,9149397
x1,129:6944251,9149397
$1,129:6944251,9149397
k1,129:7140234,9149397:195983
x1,129:7981281,9149397
x1,129:8421829,9149397
x1,129:9335693,9149397
k1,129:9531676,9149397:195983
x1,129:10441900,9149397
k1,129:10637883,9149397:195983
x1,129:11222247,9149397
x1,129:13117335,9149397
x1,129:14173196,9149397
x1,129:14610104,9149397
x1,129:14937785,9149397
k1,129:14937785,9149397:0
)
(1,130:-1184071,9935829:16121856,455111,0
x1,130:-201029,9935829
x1,130:345106,9935829
x1,130:1655830,9935829
k1,130:14937785,9935829:13281955
g1,130:14937785,9935829
)
(1,132:-1184071,11865926:16121856,1205503,853791
k1,131:2622668,11865926:3806739
(1,131:2622668,11865926:1754908,1205503,853791
g1,131:2622668,11865926
$1,131:2622668,11865926
(1,131:2622668,11865926:1754908,525456,163840
x1,131:3279394,11865926
(1,131:3317167,11595333:183865,254863,0
x1,131:3468264,11595333
)
x1,131:4084940,11865926
x1,131:4377576,11865926
)
$1,131:4377576,11865926
)
k1,131:4377576,11865926:0
(1,131:4377576,11865926:873806,1205503,853791
g1,131:4377576,11865926
g1,131:4377576,11865926
$1,131:4377576,11865926
(1,131:4377576,11865926:873806,240435,0
h1,131:4377576,11865926:0,0,0
g1,131:4559616,11865926
x1,131:5069342,11865926
g1,131:5251382,11865926
h1,131:5251382,11865926:0,0,0
)
$1,131:5251382,11865926
g1,131:5251382,11865926
)
k1,131:5251382,11865926:0
(1,132:5251382,11865926:5879665,1205503,853791
g1,131:5251382,11865926
$1,132:5251382,11865926
(1,132:5251382,11865926:5879665,1205503,853791
[1,132:5251382,11865926:946633,1198220,853791
(1,132:5251382,11046723:946633,313481,0
k1,132:5382681,11046723:131299
x1,132:6066716,11046723
k1,132:6198015,11046723:131299
)
(1,132:5251382,11865926:946633,688132,360452
(1,132:5251382,11243330:946633,65536,983048
x1,132:6198015,11243330
)
)
(1,132:5251382,12654181:946633,318577,0
k1,132:5565227,12654181:313845
x1,132:5880863,12654181
k1,132:6198015,12654181:313845
)
]
g1,132:6307239,11865926
[1,132:6307239,11865926:946633,1205503,819204
(1,132:6307239,11039440:946633,313481,65536
k1,132:6450215,11039440:142976
x1,132:6865324,11039440
(1,132:6865324,11104976:245572,141084,0
x1,132:7078128,11104976
)
k1,132:7253872,11039440:142976
)
(1,132:6307239,11865926:946633,688132,360452
(1,132:6307239,11243330:946633,65536,983048
x1,132:7253872,11243330
)
)
(1,132:6307239,12619594:946633,197518,0
k1,132:6663451,12619594:356212
x1,132:6897660,12619594
k1,132:7253872,12619594:356212
)
]
g1,132:7363096,11865926
[1,132:7363096,11865926:946633,1205503,819204
(1,132:7363096,11039440:946633,313481,65536
k1,132:7488266,11039440:125170
x1,132:7903375,11039440
(1,132:7903375,11104976:281184,141084,0
x1,132:8140035,11104976
)
k1,132:8309729,11039440:125170
)
(1,132:7363096,11865926:946633,688132,360452
(1,132:7363096,11243330:946633,65536,983048
x1,132:8309729,11243330
)
)
(1,132:7363096,12619594:946633,197518,0
k1,132:7697110,12619594:334014
x1,132:7959256,12619594
k1,132:8309729,12619594:334013
)
]
g1,132:8418953,11865926
x1,132:8910474,11865926
[1,132:8910474,12027942:864526,812428,0
(1,132:8910474,11595333:825438,379819,0
x1,132:9232285,11595333
(1,132:9257361,11397559:177267,182045,0
x1,132:9401860,11397559
)
x1,132:9703144,11595333
)
(1,132:8910474,12027942:864526,318577,0
x1,132:9226110,12027942
x1,132:9491563,12027942
x1,132:9742232,12027942
)
]
x1,132:10266521,11865926
[1,132:10266521,12027942:864526,746090,0
(1,132:10266521,11595333:379655,313481,0
x1,132:10588332,11595333
)
(1,132:10266521,12027942:864526,318577,0
x1,132:10582157,12027942
x1,132:10847610,12027942
x1,132:11098279,12027942
)
]
h1,132:11131047,11865926:0,0,0
)
$1,132:11131047,11865926
g1,132:11131047,11865926
)
k1,132:14937785,11865926:3806738
(1,132:14937785,11865926:0,1205503,853791
(1,132:14937785,11865926:0,491520,163840
k1,132:13554243,11865926:-1383542
(1,132:13554243,11865926:1383542,491520,163840
x1,132:14682922,11865926
x1,132:14937785,11865926
)
)
)
k1,132:14937785,11865926:0
)
(1,134:-1184071,13473381:16121856,491520,163840
k1,132:2622668,13473381:3806739
(1,132:2622668,13473381:1754908,491520,163840
k1,132:4377576,13473381:1754908
$1,132:4377576,13473381
h1,132:4377576,13473381:0,0,0
$1,132:4377576,13473381
)
k1,132:4377576,13473381:0
(1,132:4377576,13473381:873806,491520,163840
g1,132:4377576,13473381
g1,132:4377576,13473381
$1,132:4377576,13473381
(1,132:4377576,13473381:873806,240435,0
h1,132:4377576,13473381:0,0,0
g1,132:4559616,13473381
x1,132:5069342,13473381
g1,132:5251382,13473381
h1,132:5251382,13473381:0,0,0
)
$1,132:5251382,13473381
g1,132:5251382,13473381
)
k1,132:5251382,13473381:0
(1,134:5251382,13473381:5879665,491520,163840
g1,132:5251382,13473381
$1,134:5251382,13473381
(1,134:5251382,13473381:1377125,455111,98303
x1,134:5542653,13473381
(1,134:5542653,13571684:903809,313481,0
x1,134:5864464,13571684
(1,134:5889540,13440613:177267,182045,0
x1,134:6034039,13440613
)
x1,134:6388618,13571684
)
x1,134:6628507,13473381
)
$1,134:6628507,13473381
k1,134:11131047,13473381:4502540
)
k1,134:14937785,13473381:3806738
(1,134:14937785,13473381:0,491520,163840
(1,134:14937785,13473381:0,491520,163840
k1,134:13554243,13473381:-1383542
(1,134:13554243,13473381:1383542,491520,163840
x1,134:14682922,13473381
x1,134:14937785,13473381
)
)
)
k1,134:14937785,13473381:0
)
(1,136:-1184071,14918870:16121856,491520,163840
x1,136:308696,14918870
g1,135:527149,14918870
x1,135:1437373,14918870
g1,135:1655826,14918870
x1,135:2657073,14918870
x1,135:4969043,14918870
g1,135:5187496,14918870
x1,135:5533382,14918870
x1,135:6662060,14918870
g1,135:6880513,14918870
x1,135:7408444,14918870
g1,135:7626897,14918870
x1,135:8600837,14918870
g1,135:8819290,14918870
x1,135:10202832,14918870
g1,135:10421285,14918870
x1,135:10861833,14918870
g1,135:11080286,14918870
x1,135:11935898,14918870
x1,135:12573054,14918870
g1,135:12791507,14918870
x1,135:13155597,14918870
x1,135:13665323,14918870
k1,136:14937785,14918870:1272462
g1,136:14937785,14918870
)
(1,138:-1184071,16364359:16121856,620771,163840
k1,137:1708907,16364359:2892978
(1,137:1708907,16364359:0,620771,163840
g1,137:1708907,16364359
$1,137:1708907,16364359
h1,137:1708907,16364359:0,0,0
$1,137:1708907,16364359
)
k1,137:1708907,16364359:0
(1,137:1708907,16364359:873806,620771,163840
g1,137:1708907,16364359
k1,137:2145810,16364359:436903
$1,137:2145810,16364359
(1,137:2145810,16364359:0,0,0
h1,137:2145810,16364359:0,0,0
h1,137:2145810,16364359:0,0,0
)
$1,137:2145810,16364359
k1,137:2582713,16364359:436903
)
k1,137:2582713,16364359:0
(1,138:2582713,16364359:9462094,620771,163840
g1,137:2582713,16364359
$1,138:2582713,16364359
(1,138:2582713,16364359:2752697,620771,163840
x1,138:3239439,16364359
(1,138:3277212,16093766:183865,254863,0
x1,138:3428309,16093766
)
x1,138:3643122,16364359
[1,138:3643122,16364359:815744,620771,98303
(1,138:3822075,16198699:0,455111,0
x1,138:4149756,16198699
)
(1,138:3643122,16364359:815744,447828,98303
x1,138:4164863,16364359
(1,138:4164863,16462662:294003,295640,0
x1,138:4426098,16462662
)
)
]
x1,138:5042774,16364359
x1,138:5335410,16364359
k1,138:3643122,16462662:37773
h1,138:5335410,16364359:0,0,0
)
$1,138:5335410,16364359
k1,138:12044807,16364359:6709397
)
k1,138:14937785,16364359:2892978
(1,138:14937785,16364359:0,620771,163840
(1,138:14937785,16364359:0,0,0
g1,138:14937785,16364359
)
)
k1,138:14937785,16364359:0
)
(1,139:-1184071,17477165:16121856,686822,192599
k1,138:1708907,17477165:2892978
(1,138:1708907,17477165:0,686822,192599
g1,138:1708907,17477165
$1,138:1708907,17477165
h1,138:1708907,17477165:0,0,0
$1,138:1708907,17477165
)
k1,138:1708907,17477165:0
(1,138:1708907,17477165:873806,686822,192599
g1,138:1708907,17477165
g1,138:1708907,17477165
$1,138:1708907,17477165
(1,138:1708907,17477165:873806,240435,0
h1,138:1708907,17477165:0,0,0
g1,138:1890947,17477165
x1,138:2400673,17477165
g1,138:2582713,17477165
h1,138:2582713,17477165:0,0,0
)
$1,138:2582713,17477165
g1,138:2582713,17477165
)
k1,138:2582713,17477165:0
(1,139:2582713,17477165:9462094,686822,192599
g1,138:2582713,17477165
$1,139:2582713,17477165
(1,139:2582713,17477165:9462094,686822,192599
x1,139:3359317,17477165
(1,139:3359317,17575468:294003,295640,0
x1,139:3620552,17575468
)
x1,139:3908183,17477165
[1,139:3908183,17639181:903809,848838,0
(1,139:3908183,17206572:653545,416229,0
x1,139:4141201,17206572
(1,139:4141201,17008798:387759,218455,54615
x1,139:4496192,17008798
)
)
(1,139:3908183,17639181:903809,313481,0
x1,139:4229994,17639181
(1,139:4255070,17508110:177267,182045,0
x1,139:4399569,17508110
)
x1,139:4754148,17639181
)
]
g1,139:4957624,17477165
x1,139:5467350,17477165
g1,139:5612982,17477165
x1,139:6389586,17477165
(1,139:6389586,17575468:294003,295640,0
x1,139:6650821,17575468
)
x1,139:6938452,17477165
[1,139:6938452,17639181:964840,751186,0
(1,139:6938452,17206572:964840,318577,0
x1,139:7870524,17206572
)
(1,139:6938452,17639181:903809,313481,0
x1,139:7260263,17639181
(1,139:7285339,17508110:177267,182045,0
x1,139:7429838,17508110
)
x1,139:7784417,17639181
)
]
g1,139:8048924,17477165
x1,139:8558650,17477165
g1,139:8704282,17477165
x1,139:8995553,17477165
(1,139:8995553,17575468:903809,313481,0
x1,139:9317364,17575468
(1,139:9342440,17444397:177267,182045,0
x1,139:9486939,17444397
)
x1,139:9841518,17575468
)
x1,139:10675966,17477165
(1,139:10675966,17575468:294003,295640,0
x1,139:10937201,17575468
)
x1,139:11224832,17477165
[1,139:11224832,17669764:819975,705052,0
(1,139:11224832,17162230:819975,197518,89201
x1,139:11486067,17162230
x1,139:12012039,17162230
)
(1,139:11224832,17669764:726542,313481,0
x1,139:11546643,17669764
x1,139:11893530,17669764
)
]
)
$1,139:12044807,17477165
g1,139:12044807,17477165
)
k1,139:14937785,17477165:2892978
(1,139:14937785,17477165:0,686822,192599
(1,139:14937785,17477165:0,491520,163840
k1,139:13554243,17477165:-1383542
(1,139:13554243,17477165:1383542,491520,163840
x1,139:14682922,17477165
x1,139:14937785,17477165
)
)
)
k1,139:14937785,17477165:0
)
(1,141:-1184071,18922654:16121856,455111,0
x1,141:492560,18922654
k1,141:14937785,18922654:14445225
g1,141:14937785,18922654
)
(1,143:-1184071,20852751:16121856,1205503,908405
k1,142:197417,20852751:1381488
(1,142:197417,20852751:2290310,1205503,908405
k1,142:258448,20852751:61031
$1,142:258448,20852751
(1,142:258448,20852751:2229279,686822,163840
x1,142:1035052,20852751
(1,142:1035052,20951054:294003,295640,0
x1,142:1296287,20951054
)
x1,142:1583918,20852751
[1,142:1583918,21014767:903809,848838,0
(1,142:1583918,20582158:653545,416229,0
x1,142:1816936,20582158
(1,142:1816936,20384384:387759,218455,54615
x1,142:2171927,20384384
)
)
(1,142:1583918,21014767:903809,313481,0
x1,142:1905729,21014767
(1,142:1930805,20883696:177267,182045,0
x1,142:2075304,20883696
)
x1,142:2429883,21014767
)
]
)
$1,142:2487727,20852751
)
k1,142:2487727,20852751:0
(1,142:2487727,20852751:873806,1205503,908405
g1,142:2487727,20852751
g1,142:2487727,20852751
$1,142:2487727,20852751
(1,142:2487727,20852751:873806,240435,0
h1,142:2487727,20852751:0,0,0
g1,142:2669767,20852751
x1,142:3179493,20852751
g1,142:3361533,20852751
h1,142:3361533,20852751:0,0,0
)
$1,142:3361533,20852751
g1,142:3361533,20852751
)
k1,142:3361533,20852751:0
(1,143:3361533,20852751:10194765,1205503,908405
g1,142:3361533,20852751
$1,143:3361533,20852751
(1,143:3361533,20852751:9147602,1205503,908405
[1,143:3361533,20852751:946633,1198220,853791
(1,143:3361533,20033548:946633,313481,0
k1,143:3492832,20033548:131299
x1,143:4176867,20033548
k1,143:4308166,20033548:131299
)
(1,143:3361533,20852751:946633,688132,360452
(1,143:3361533,20230155:946633,65536,983048
x1,143:4308166,20230155
)
)
(1,143:3361533,21641006:946633,318577,0
k1,143:3675378,21641006:313845
x1,143:3991014,21641006
k1,143:4308166,21641006:313845
)
]
g1,143:4417390,20852751
[1,143:4417390,20852751:946633,1205503,819204
(1,143:4417390,20026265:946633,313481,65536
k1,143:4542560,20026265:125170
x1,143:4957669,20026265
(1,143:4957669,20091801:281184,141084,0
x1,143:5194329,20091801
)
k1,143:5364023,20026265:125170
)
(1,143:4417390,20852751:946633,688132,360452
(1,143:4417390,20230155:946633,65536,983048
x1,143:5364023,20230155
)
)
(1,143:4417390,21606419:946633,197518,0
k1,143:4751404,21606419:334014
x1,143:5013550,21606419
k1,143:5364023,21606419:334013
)
]
g1,143:5473247,20852751
[1,143:5473247,20852751:1135618,1205503,908405
(1,143:5473247,20026265:1135618,313481,65536
k1,143:5710716,20026265:237469
x1,143:6125825,20026265
(1,143:6125825,20091801:245572,141084,0
x1,143:6338629,20091801
)
k1,143:6608865,20026265:237468
)
(1,143:5473247,20852751:1135618,688132,360452
k1,143:5567740,20852751:94493
(1,143:5567740,20230155:946633,65536,983048
x1,143:6514373,20230155
)
k1,143:6608865,20852751:94492
)
(1,143:5473247,21606419:1135618,197518,89201
x1,143:5707456,21606419
(1,143:5707456,21671955:255776,211171,0
x1,143:5930464,21671955
)
x1,143:6353089,21606419
(1,143:6353089,21671955:255776,211171,0
x1,143:6576097,21671955
)
)
]
g1,143:6718089,20852751
x1,143:7209610,20852751
[1,143:7209610,21014767:1120302,812428,65536
(1,143:7209610,20582158:825438,379819,0
x1,143:7531421,20582158
(1,143:7556497,20384384:177267,182045,0
x1,143:7700996,20384384
)
x1,143:8002280,20582158
)
(1,143:7209610,21014767:1120302,318577,65536
x1,143:7525246,21014767
x1,143:7790699,21014767
x1,143:8041368,21014767
(1,143:8041368,21080303:255776,211171,0
x1,143:8264376,21080303
)
)
]
x1,143:8821433,20852751
[1,143:8821433,21014767:1120302,746090,65536
(1,143:8821433,20582158:379655,313481,0
x1,143:9143244,20582158
)
(1,143:8821433,21014767:1120302,318577,65536
x1,143:9137069,21014767
x1,143:9402522,21014767
x1,143:9653191,21014767
(1,143:9653191,21080303:255776,211171,0
x1,143:9876199,21080303
)
)
]
x1,143:10441628,20852751
(1,143:10441628,20951054:2067507,318577,89201
x1,143:11174147,20951054
x1,143:11411663,20951054
(1,143:11411663,21016590:255776,211171,0
x1,143:11634671,21016590
)
x1,143:11983075,20951054
x1,143:12220591,20951054
(1,143:12220591,21016590:255776,211171,0
x1,143:12443599,21016590
)
)
h1,143:12509135,20852751:0,0,0
)
$1,143:12509135,20852751
k1,143:13556298,20852751:1047163
)
k1,143:14937785,20852751:1381487
(1,143:14937785,20852751:0,1205503,908405
(1,143:14937785,20852751:0,491520,163840
k1,143:13554243,20852751:-1383542
(1,143:13554243,20852751:1383542,491520,163840
x1,143:14682922,20852751
x1,143:14937785,20852751
)
)
)
k1,143:14937785,20852751:0
)
(1,144:-1184071,23228803:16121856,1205503,908405
k1,143:197417,23228803:1381488
(1,143:197417,23228803:2290310,1205503,908405
g1,143:197417,23228803
$1,143:197417,23228803
(1,143:197417,23228803:2290310,589170,163840
x1,143:974021,23228803
(1,143:974021,23327106:294003,295640,0
x1,143:1235256,23327106
)
x1,143:1522887,23228803
[1,143:1522887,23390819:964840,751186,0
(1,143:1522887,22958210:964840,318577,0
x1,143:2454959,22958210
)
(1,143:1522887,23390819:903809,313481,0
x1,143:1844698,23390819
(1,143:1869774,23259748:177267,182045,0
x1,143:2014273,23259748
)
x1,143:2368852,23390819
)
]
)
$1,143:2487727,23228803
)
k1,143:2487727,23228803:0
(1,143:2487727,23228803:873806,1205503,908405
g1,143:2487727,23228803
g1,143:2487727,23228803
$1,143:2487727,23228803
(1,143:2487727,23228803:873806,240435,0
h1,143:2487727,23228803:0,0,0
g1,143:2669767,23228803
x1,143:3179493,23228803
g1,143:3361533,23228803
h1,143:3361533,23228803:0,0,0
)
$1,143:3361533,23228803
g1,143:3361533,23228803
)
k1,143:3361533,23228803:0
(1,144:3361533,23228803:10194765,1205503,908405
g1,143:3361533,23228803
$1,144:3361533,23228803
(1,144:3361533,23228803:9226430,1205503,908405
[1,144:3361533,23228803:946633,1198220,853791
(1,144:3361533,22409600:946633,313481,0
k1,144:3492832,22409600:131299
x1,144:4176867,22409600
k1,144:4308166,22409600:131299
)
(1,144:3361533,23228803:946633,688132,360452
(1,144:3361533,22606207:946633,65536,983048
x1,144:4308166,22606207
)
)
(1,144:3361533,24017058:946633,318577,0
k1,144:3675378,24017058:313845
x1,144:3991014,24017058
k1,144:4308166,24017058:313845
)
]
g1,144:4417390,23228803
[1,144:4417390,23228803:946633,1205503,819204
(1,144:4417390,22402317:946633,313481,65536
k1,144:4560366,22402317:142976
x1,144:4975475,22402317
(1,144:4975475,22467853:245572,141084,0
x1,144:5188279,22467853
)
k1,144:5364023,22402317:142976
)
(1,144:4417390,23228803:946633,688132,360452
(1,144:4417390,22606207:946633,65536,983048
x1,144:5364023,22606207
)
)
(1,144:4417390,23982471:946633,197518,0
k1,144:4773602,23982471:356212
x1,144:5007811,23982471
k1,144:5364023,23982471:356212
)
]
g1,144:5473247,23228803
[1,144:5473247,23228803:1191492,1205503,908405
(1,144:5473247,22402317:1191492,313481,65536
k1,144:5720847,22402317:247600
x1,144:6135956,22402317
(1,144:6135956,22467853:281184,141084,0
x1,144:6372616,22467853
)
k1,144:6664739,22402317:247599
)
(1,144:5473247,23228803:1191492,688132,360452
k1,144:5595677,23228803:122430
(1,144:5595677,22606207:946633,65536,983048
x1,144:6542310,22606207
)
k1,144:6664739,23228803:122429
)
(1,144:5473247,23982471:1191492,197518,89201
x1,144:5735393,23982471
(1,144:5735393,24048007:255776,211171,0
x1,144:5958401,24048007
)
x1,144:6408963,23982471
(1,144:6408963,24048007:255776,211171,0
x1,144:6631971,24048007
)
)
]
g1,144:6773963,23228803
x1,144:7265484,23228803
[1,144:7265484,23390819:1103842,812428,65536
(1,144:7265484,22958210:825438,379819,0
x1,144:7587295,22958210
(1,144:7612371,22760436:177267,182045,0
x1,144:7756870,22760436
)
x1,144:8058154,22958210
)
(1,144:7265484,23390819:1103842,318577,65536
x1,144:7581120,23390819
x1,144:7846573,23390819
(1,144:7846573,23456355:255776,211171,0
x1,144:8069581,23456355
)
x1,144:8336558,23390819
)
]
x1,144:8860847,23228803
[1,144:8860847,23390819:1103842,746090,65536
(1,144:8860847,22958210:379655,313481,0
x1,144:9182658,22958210
)
(1,144:8860847,23390819:1103842,318577,65536
x1,144:9176483,23390819
x1,144:9441936,23390819
(1,144:9441936,23456355:255776,211171,0
x1,144:9664944,23456355
)
x1,144:9931921,23390819
)
]
x1,144:10464582,23228803
(1,144:10464582,23327106:2123381,318577,89201
x1,144:11197101,23327106
x1,144:11462554,23327106
(1,144:11462554,23392642:255776,211171,0
x1,144:11685562,23392642
)
x1,144:12033966,23327106
x1,144:12299419,23327106
(1,144:12299419,23392642:255776,211171,0
x1,144:12522427,23392642
)
)
h1,144:12587963,23228803:0,0,0
)
$1,144:12587963,23228803
k1,144:13556298,23228803:968335
)
k1,144:14937785,23228803:1381487
(1,144:14937785,23228803:0,1205503,908405
(1,144:14937785,23228803:0,491520,163840
k1,144:13554243,23228803:-1383542
(1,144:13554243,23228803:1383542,491520,163840
x1,144:14682922,23228803
x1,144:14937785,23228803
)
)
)
k1,144:14937785,23228803:0
)
(1,146:-1184071,25604855:16121856,1205503,908405
k1,144:197417,25604855:1381488
(1,145:197417,25604855:2290310,1205503,908405
k1,144:342282,25604855:144865
$1,145:342282,25604855
(1,145:342282,25604855:2145445,512453,192599
x1,145:1118886,25604855
(1,145:1118886,25703158:294003,295640,0
x1,145:1380121,25703158
)
x1,145:1667752,25604855
[1,145:1667752,25797454:819975,705052,0
(1,145:1667752,25289920:819975,197518,89201
x1,145:1928987,25289920
x1,145:2454959,25289920
)
(1,145:1667752,25797454:726542,313481,0
x1,145:1989563,25797454
x1,145:2336450,25797454
)
]
)
$1,145:2487727,25604855
)
k1,145:2487727,25604855:0
(1,145:2487727,25604855:873806,1205503,908405
g1,145:2487727,25604855
g1,145:2487727,25604855
$1,145:2487727,25604855
(1,145:2487727,25604855:873806,240435,0
h1,145:2487727,25604855:0,0,0
g1,145:2669767,25604855
x1,145:3179493,25604855
g1,145:3361533,25604855
h1,145:3361533,25604855:0,0,0
)
$1,145:3361533,25604855
g1,145:3361533,25604855
)
k1,145:3361533,25604855:0
(1,146:3361533,25604855:10194765,1205503,908405
g1,145:3361533,25604855
$1,146:3361533,25604855
(1,146:3361533,25604855:10194765,1205503,908405
x1,146:3689214,25604855
[1,146:3689214,25604855:946633,1198220,853791
(1,146:3689214,24785652:946633,313481,0
k1,146:3820513,24785652:131299
x1,146:4504548,24785652
k1,146:4635847,24785652:131299
)
(1,146:3689214,25604855:946633,688132,360452
(1,146:3689214,24982259:946633,65536,983048
x1,146:4635847,24982259
)
)
(1,146:3689214,26393110:946633,318577,0
k1,146:4003059,26393110:313845
x1,146:4318695,26393110
k1,146:4635847,26393110:313845
)
]
g1,146:4745071,25604855
[1,146:4745071,25604855:946633,1205503,819204
(1,146:4745071,24778369:946633,313481,65536
k1,146:4888047,24778369:142976
x1,146:5303156,24778369
(1,146:5303156,24843905:245572,141084,0
x1,146:5515960,24843905
)
k1,146:5691704,24778369:142976
)
(1,146:4745071,25604855:946633,688132,360452
(1,146:4745071,24982259:946633,65536,983048
x1,146:5691704,24982259
)
)
(1,146:4745071,26358523:946633,197518,0
k1,146:5101283,26358523:356212
x1,146:5335492,26358523
k1,146:5691704,26358523:356212
)
]
g1,146:5800928,25604855
[1,146:5800928,25604855:946633,1205503,819204
(1,146:5800928,24778369:946633,313481,65536
k1,146:5926098,24778369:125170
x1,146:6341207,24778369
(1,146:6341207,24843905:281184,141084,0
x1,146:6577867,24843905
)
k1,146:6747561,24778369:125170
)
(1,146:5800928,25604855:946633,688132,360452
(1,146:5800928,24982259:946633,65536,983048
x1,146:6747561,24982259
)
)
(1,146:5800928,26358523:946633,197518,0
k1,146:6134942,26358523:334014
x1,146:6397088,26358523
k1,146:6747561,26358523:334013
)
]
g1,146:6856785,25604855
x1,146:7530351,25604855
[1,146:7530351,25766871:864526,746090,0
(1,146:7530351,25334262:379655,313481,0
x1,146:7852162,25334262
)
(1,146:7530351,25766871:864526,318577,0
x1,146:7845987,25766871
x1,146:8111440,25766871
x1,146:8362109,25766871
)
]
x1,146:8576922,25604855
(1,146:8576922,25334262:294003,295640,0
x1,146:8838157,25334262
)
x1,146:9198606,25604855
g1,146:9307830,25604855
[1,146:9307830,25604855:946633,1198220,908405
(1,146:9307830,24785652:946633,313481,0
k1,146:9439129,24785652:131299
x1,146:10123164,24785652
k1,146:10254463,24785652:131299
)
(1,146:9307830,25604855:946633,688132,360452
(1,146:9307830,24982259:946633,65536,983048
x1,146:10254463,24982259
)
)
(1,146:9307830,26358523:946633,203889,89201
k1,146:9623647,26358523:315817
x1,146:9938646,26358523
k1,146:10254463,26358523:315817
)
]
g1,146:10363687,25604855
[1,146:10363687,25604855:946633,1205503,819204
(1,146:10363687,24778369:946633,313481,65536
k1,146:10488857,24778369:125170
x1,146:10903966,24778369
(1,146:10903966,24843905:281184,141084,0
x1,146:11140626,24843905
)
k1,146:11310320,24778369:125170
)
(1,146:10363687,25604855:946633,688132,360452
(1,146:10363687,24982259:946633,65536,983048
x1,146:11310320,24982259
)
)
(1,146:10363687,26358523:946633,197518,0
k1,146:10697701,26358523:334014
x1,146:10959847,26358523
k1,146:11310320,26358523:334013
)
]
g1,146:11419544,25604855
x1,146:11919437,25604855
(1,146:11919437,25703158:1636861,295640,89201
x1,146:12913465,25703158
x1,146:13507070,25703158
)
h1,146:13556298,25604855:0,0,0
)
$1,146:13556298,25604855
g1,146:13556298,25604855
)
k1,146:14937785,25604855:1381487
(1,146:14937785,25604855:0,1205503,908405
(1,146:14937785,25604855:0,0,0
g1,146:14937785,25604855
)
)
k1,146:14937785,25604855:0
)
(1,147:-1184071,27396175:16121856,620771,163840
k1,146:197417,27396175:1381488
(1,146:197417,27396175:2290310,620771,163840
k1,146:2487727,27396175:2290310
$1,146:2487727,27396175
h1,146:2487727,27396175:0,0,0
$1,146:2487727,27396175
)
k1,146:2487727,27396175:0
(1,146:2487727,27396175:873806,620771,163840
g1,146:2487727,27396175
g1,146:2487727,27396175
$1,146:2487727,27396175
(1,146:2487727,27396175:873806,240435,0
h1,146:2487727,27396175:0,0,0
g1,146:2669767,27396175
x1,146:3179493,27396175
g1,146:3361533,27396175
h1,146:3361533,27396175:0,0,0
)
$1,146:3361533,27396175
g1,146:3361533,27396175
)
k1,146:3361533,27396175:0
(1,147:3361533,27396175:10194765,620771,163840
g1,146:3361533,27396175
$1,147:3361533,27396175
(1,147:3361533,27396175:5361398,620771,163840
x1,147:4018259,27396175
x1,147:4639940,27396175
x1,147:5187439,27396175
(1,147:5187439,27396175:959375,282168,127431
x1,147:5515120,27396175
x1,147:6146814,27396175
)
x1,147:6328859,27396175
[1,147:6328859,27396175:815744,620771,98303
(1,147:6507812,27230515:0,455111,0
x1,147:6835493,27230515
)
(1,147:6328859,27396175:815744,447828,98303
x1,147:6850600,27396175
(1,147:6850600,27494478:294003,295640,0
x1,147:7111835,27494478
)
)
]
x1,147:7326648,27396175
(1,147:7326648,27396175:959375,282168,127431
x1,147:7654329,27396175
x1,147:8286023,27396175
)
x1,147:8722931,27396175
)
$1,147:8722931,27396175
k1,147:13556298,27396175:4833367
)
k1,147:14937785,27396175:1381487
(1,147:14937785,27396175:0,620771,163840
(1,147:14937785,27396175:0,491520,163840
k1,147:13554243,27396175:-1383542
(1,147:13554243,27396175:1383542,491520,163840
x1,147:14682922,27396175
x1,147:14937785,27396175
)
)
)
k1,147:14937785,27396175:0
)
(1,154:-1184071,28841664:16121856,527932,200253
x1,154:-128210,28841664
k1,148:174559,28841664:302769
$1,148:174559,28841664
x1,148:674452,28841664
(1,148:674452,28939967:1872610,318577,89201
x1,148:1406971,28939967
x1,148:2514294,28939967
)
k1,148:2869626,28841664:322564
x1,148:3379352,28841664
k1,148:3701916,28841664:322564
(1,148:3701916,28313732:436907,0,728185
x1,148:4011392,28313732
)
k1,148:4248047,28841664:109224
x1,148:4935644,28841664
x1,148:5383475,28841664
[1,148:5383475,29027268:675677,636876,0
(1,148:5406988,28603839:301284,213447,0
x1,148:5675504,28603839
)
(1,148:5383475,29027268:675677,318577,0
x1,148:5699111,29027268
x1,148:6026384,29027268
)
]
x1,148:6660506,28841664
x1,148:7436197,28841664
(1,148:7436197,28939967:294003,295640,0
x1,148:7697432,28939967
)
x1,148:8331554,28841664
x1,148:9034248,28841664
(1,148:9034248,28939967:812818,203889,89201
x1,148:9814298,28939967
)
x1,148:10448420,28841664
x1,148:10724218,28841664
$1,148:10724218,28841664
x1,148:10906263,28841664
k1,148:11450482,28841664:544219
x1,148:12781228,28841664
k1,149:13083997,28841664:302769
x1,149:13557313,28841664
x1,149:13830379,28841664
k1,149:14133148,28841664:302769
x1,149:14719332,28841664
x1,149:14937785,28841664
k1,154:14937785,28841664:0
)
(1,154:-1184071,29628096:16121856,455111,127431
x1,154:640018,29628096
k1,149:951538,29628096:311520
x1,149:2153035,29628096
k1,149:2464555,29628096:311520
x1,149:3374779,29628096
k1,149:3686299,29628096:311520
x1,149:4560115,29628096
x1,149:5599592,29628096
k1,149:5911112,29628096:311520
x1,149:6384428,29628096
x1,149:6675699,29628096
x1,149:7877195,29628096
x1,149:8372356,29628096
k1,149:8683875,29628096:311519
x1,149:9559510,29628096
k1,149:9871030,29628096:311520
x1,149:10417165,29628096
x1,149:11072527,29628096
x1,149:11400208,29628096
x1,149:12274024,29628096
k1,149:12585544,29628096:311520
x1,149:13859858,29628096
k1,149:14171378,29628096:311520
x1,149:14719332,29628096
x1,149:14937785,29628096
k1,154:14937785,29628096:0
)
(1,154:-1184071,30414528:16121856,455111,127431
x1,154:-561478,30414528
x1,154:39269,30414528
x1,154:822063,30414528
x1,154:1095129,30414528
g1,149:1313582,30414528
x1,149:1896126,30414528
g1,149:2114579,30414528
x1,149:3024803,30414528
g1,149:3243256,30414528
x1,149:3716572,30414528
x1,149:4026048,30414528
x1,149:4353729,30414528
x1,149:4626795,30414528
g1,149:4845248,30414528
x1,149:5191134,30414528
x1,149:5755471,30414528
x1,149:6776743,30414528
k1,154:14937785,30414528:8161042
g1,154:14937785,30414528
)
(1,158:-1184071,31245883:16121856,455111,127431
h1,157:-1184071,31245883:655360,0,0
x1,157:-100905,31245883
x1,157:428845,31245883
k1,157:737101,31245883:308256
x1,157:3831864,31245883
k1,157:4140120,31245883:308256
x1,157:5050344,31245883
k1,157:5358601,31245883:308257
x1,157:7415708,31245883
k1,157:7723964,31245883:308256
x1,157:10496508,31245883
k1,157:10804764,31245883:308256
x1,157:11714989,31245883
x1,157:12534191,31245883
k1,157:12842447,31245883:308256
x1,157:14937785,31245883
k1,157:14937785,31245883:0
)
(1,158:-1184071,32032315:16121856,455111,127431
x1,158:-710755,32032315
x1,157:-437689,32032315
k1,157:-257469,32032315:180220
x1,157:1053253,32032315
k1,157:1233474,32032315:180221
x1,157:2143698,32032315
k1,157:2323918,32032315:180220
x1,157:4237211,32032315
k1,157:4417432,32032315:180221
x1,157:6383515,32032315
x1,157:6620173,32032315
k1,157:6800393,32032315:180220
x1,157:7328324,32032315
k1,157:7508545,32032315:180221
x1,157:8418769,32032315
k1,157:8598989,32032315:180220
x1,157:8963079,32032315
x1,157:10878192,32032315
k1,157:11058413,32032315:180221
x1,157:11750184,32032315
x1,157:13483251,32032315
k1,157:13663471,32032315:180220
x1,157:14937785,32032315
k1,157:14937785,32032315:0
)
(1,158:-1184071,32818747:16121856,455111,127431
x1,158:-13524,32818747
x1,157:842086,32818747
g1,157:1060539,32818747
x1,157:1643083,32818747
g1,157:1861536,32818747
x1,157:2771760,32818747
g1,157:2990213,32818747
x1,157:4774253,32818747
x1,157:6376249,32818747
g1,157:6594702,32818747
x1,157:8489790,32818747
k1,158:14937785,32818747:6447995
g1,158:14937785,32818747
)
(1,161:-1184071,34264236:16121856,491520,187504
k1,159:3176524,34264236:4360595
(1,161:3176524,34264236:7400667,491520,187504
g1,159:3176524,34264236
$1,161:3176524,34264236
(1,161:3176524,34264236:7400667,491520,187504
x1,161:3858283,34264236
(1,161:3858283,34362539:831325,318577,89201
x1,161:4173919,34362539
x1,161:4656840,34362539
)
x1,161:5218144,34264236
x1,161:5848020,34264236
(1,161:5848020,34362539:972410,318577,89201
x1,161:6163656,34362539
x1,161:6787662,34362539
)
x1,161:7075293,34264236
g1,161:7257333,34264236
x1,161:7767059,34264236
g1,161:7949099,34264236
x1,161:8550453,34264236
x1,161:8826251,34264236
(1,161:8826251,34362539:1459671,318577,0
x1,161:9141887,34362539
x1,161:9784796,34362539
x1,161:10253154,34362539
)
x1,161:10467967,34264236
g1,161:10577191,34264236
h1,161:10577191,34264236:0,0,0
)
$1,161:10577191,34264236
)
k1,161:10577191,34264236:0
(1,161:10577191,34264236:0,491520,187504
g1,161:10577191,34264236
g1,161:10577191,34264236
$1,161:10577191,34264236
(1,161:10577191,34264236:0,0,0
h1,161:10577191,34264236:0,0,0
h1,161:10577191,34264236:0,0,0
)
$1,161:10577191,34264236
g1,161:10577191,34264236
)
k1,161:10577191,34264236:0
(1,161:10577191,34264236:0,491520,187504
g1,161:10577191,34264236
$1,161:10577191,34264236
h1,161:10577191,34264236:0,0,0
$1,161:10577191,34264236
g1,161:10577191,34264236
)
k1,161:14937785,34264236:4360594
(1,161:14937785,34264236:0,491520,187504
(1,161:14937785,34264236:0,0,0
g1,161:14937785,34264236
)
)
k1,161:14937785,34264236:0
)
(1,161:-1184071,35247276:16121856,491520,163840
k1,161:3176524,35247276:4360595
(1,161:3176524,35247276:7400667,491520,163840
k1,161:10577191,35247276:7400667
$1,161:10577191,35247276
h1,161:10577191,35247276:0,0,0
$1,161:10577191,35247276
)
k1,161:10577191,35247276:0
(1,161:10577191,35247276:0,491520,163840
g1,161:10577191,35247276
g1,161:10577191,35247276
$1,161:10577191,35247276
(1,161:10577191,35247276:0,0,0
h1,161:10577191,35247276:0,0,0
h1,161:10577191,35247276:0,0,0
)
$1,161:10577191,35247276
g1,161:10577191,35247276
)
k1,161:10577191,35247276:0
(1,161:10577191,35247276:0,491520,163840
g1,161:10577191,35247276
$1,161:10577191,35247276
h1,161:10577191,35247276:0,0,0
$1,161:10577191,35247276
g1,161:10577191,35247276
)
k1,161:14937785,35247276:4360594
(1,161:14937785,35247276:0,491520,163840
(1,161:14937785,35247276:0,491520,163840
k1,161:13554243,35247276:-1383542
(1,161:13554243,35247276:1383542,491520,163840
x1,161:14682922,35247276
x1,161:14937785,35247276
)
)
)
k1,161:14937785,35247276:0
)
(1,163:-1184071,36692765:16121856,455111,127431
x1,163:492560,36692765
k1,162:663412,36692765:170852
x1,162:1610046,36692765
k1,162:1780899,36692765:170853
x1,162:3000601,36692765
k1,162:3171453,36692765:170852
x1,162:4081677,36692765
k1,162:4252529,36692765:170852
x1,162:5526843,36692765
x1,162:7929837,36692765
k1,162:8100690,36692765:170853
$1,162:8100690,36692765
x1,162:8494060,36692765
k1,162:8676100,36692765:182040
x1,162:9185826,36692765
k1,162:9367866,36692765:182040
x1,162:9943281,36692765
$1,162:9943281,36692765
k1,162:10114133,36692765:170852
x1,162:11097176,36692765
k1,162:11268029,36692765:170853
x1,162:12363939,36692765
k1,162:12534791,36692765:170852
x1,162:14937785,36692765
k1,162:14937785,36692765:0
)
(1,163:-1184071,37479197:16121856,455111,0
x1,163:-790701,37479197
k1,162:-607563,37479197:183138
x1,162:-97837,37479197
k1,162:85300,37479197:183137
x1,162:660715,37479197
$1,162:660715,37479197
k1,162:879827,37479197:219112
x1,162:2307056,37479197
k1,162:2526168,37479197:219112
x1,162:3401803,37479197
k1,162:3620914,37479197:219111
x1,162:6644677,37479197
k1,162:6937924,37479197:293247
x1,162:7538672,37479197
k1,162:7757784,37479197:219112
x1,162:8668008,37479197
k1,162:8887120,37479197:219112
x1,162:10765823,37479197
k1,162:10984934,37479197:219111
x1,162:11895158,37479197
k1,162:12114270,37479197:219112
x1,162:14701127,37479197
x1,162:14937785,37479197
k1,162:14937785,37479197:0
)
(1,163:-1184071,38265629:16121856,491520,163840
x1,163:-656140,38265629
k1,162:-495947,38265629:160193
x1,162:1106048,38265629
x1,162:2817271,38265629
k1,162:2977463,38265629:160192
x1,162:4033324,38265629
k1,162:4193517,38265629:160193
x1,162:4685038,38265629
x1,162:7217282,38265629
k1,162:7377475,38265629:160193
x1,162:7559520,38265629
(1,162:7559520,38265629:327681,422343,0
x1,162:7887201,38265629
)
x1,162:8069246,38265629
k1,162:8229438,38265629:160192
x1,162:10200984,38265629
x1,162:11695572,38265629
x1,162:13153752,38265629
k1,162:13313945,38265629:160193
x1,162:14937785,38265629
k1,163:14937785,38265629:0
k1,163:14937785,38265629:0
)
(1,167:-1184071,39711119:16121856,491520,187504
k1,164:2982590,39711119:4166661
(1,167:2982590,39711119:7788535,491520,187504
g1,164:2982590,39711119
$1,167:2982590,39711119
(1,167:2982590,39711119:7788535,491520,187504
x1,167:3583944,39711119
x1,167:3859742,39711119
(1,167:3859742,39809422:1459671,318577,0
x1,167:4175378,39809422
x1,167:4818287,39809422
x1,167:5286645,39809422
)
g1,167:5501453,39711119
x1,167:6011179,39711119
g1,167:6193219,39711119
x1,167:7049028,39711119
(1,167:7049028,39809422:831325,318577,89201
x1,167:7364664,39809422
x1,167:7847585,39809422
)
x1,167:8608533,39711119
(1,167:8608533,39809422:351711,318577,0
x1,167:8924169,39809422
)
x1,167:9517455,39711119
(1,167:9517455,39809422:816762,318577,0
x1,167:9833091,39809422
x1,167:10301449,39809422
)
x1,167:10771125,39711119
)
$1,167:10771125,39711119
)
k1,167:10771125,39711119:0
(1,167:10771125,39711119:0,491520,187504
g1,167:10771125,39711119
g1,167:10771125,39711119
$1,167:10771125,39711119
(1,167:10771125,39711119:0,0,0
h1,167:10771125,39711119:0,0,0
h1,167:10771125,39711119:0,0,0
)
$1,167:10771125,39711119
g1,167:10771125,39711119
)
k1,167:10771125,39711119:0
(1,167:10771125,39711119:0,491520,187504
g1,167:10771125,39711119
$1,167:10771125,39711119
h1,167:10771125,39711119:0,0,0
$1,167:10771125,39711119
g1,167:10771125,39711119
)
k1,167:14937785,39711119:4166660
(1,167:14937785,39711119:0,491520,187504
(1,167:14937785,39711119:0,491520,163840
k1,167:13226562,39711119:-1711223
(1,167:13226562,39711119:1711223,491520,163840
x1,167:14682922,39711119
x1,167:14937785,39711119
)
)
)
k1,167:14937785,39711119:0
)
(1,169:-1184071,41156608:16121856,491520,163840
x1,169:492560,41156608
k1,168:692655,41156608:200095
$1,168:692655,41156608
x1,168:1249866,41156608
(1,168:1249866,41254911:816762,318577,0
x1,168:1565502,41254911
x1,168:2033860,41254911
)
x1,168:2321491,41156608
$1,168:2321491,41156608
k1,168:2521586,41156608:200095
x1,168:4673355,41156608
k1,168:4873450,41156608:200095
x1,168:5783674,41156608
k1,168:5983769,41156608:200095
x1,168:6347859,41156608
x1,168:7423744,41156608
x1,168:8279355,41156608
k1,168:8479450,41156608:200095
x1,168:9682767,41156608
k1,168:9882862,41156608:200095
x1,168:10410793,41156608
k1,168:10610888,41156608:200095
x1,168:11521112,41156608
k1,168:11721207,41156608:200095
x1,168:12695148,41156608
x1,168:13004624,41156608
x1,168:13350509,41156608
k1,168:13550604,41156608:200095
x1,168:14937785,41156608
k1,168:14937785,41156608:0
)
(1,169:-1184071,41943040:16121856,556402,187504
x1,169:-788430,41943040
x1,168:-200879,41943040
$1,168:-200879,41943040
k1,168:100703,41943040:301582
x1,168:756064,41943040
x1,168:2139605,41943040
k1,168:2441188,41943040:301583
x1,168:3027372,41943040
k1,168:3328954,41943040:301582
x1,168:4530451,41943040
k1,168:4832034,41943040:301583
$1,168:4832034,41943040
x1,168:5440975,41943040
(1,168:5440975,42041343:972410,318577,89201
x1,168:5756611,42041343
x1,168:6380617,42041343
)
x1,168:6668248,41943040
k1,168:6988834,41943040:320586
x1,168:7498560,41943040
k1,168:7819147,41943040:320587
x1,168:8124300,41943040
(1,168:8124300,41705215:987023,318577,0
x1,168:8625356,41705215
x1,168:9062263,41705215
)
x1,168:9668534,41943040
(1,168:9668534,42041343:972410,318577,89201
x1,168:9984170,42041343
x1,168:10608176,42041343
)
x1,168:10895807,41943040
$1,168:10895807,41943040
x1,168:11077852,41943040
k1,168:11618511,41943040:540659
x1,168:12878261,41943040
k1,168:13179844,41943040:301583
x1,168:13725979,41943040
k1,168:14027561,41943040:301582
x1,168:14937785,41943040
k1,168:14937785,41943040:0
)
(1,169:-1184071,42729472:16121856,455111,127431
x1,169:565380,42729472
k1,168:891280,42729472:325900
x1,168:1805144,42729472
k1,168:2109555,42729472:304411
x1,168:2637486,42729472
k1,168:2941897,42729472:304411
x1,168:3852121,42729472
k1,168:4156532,42729472:304411
x1,168:5580122,42729472
k1,168:5884533,42729472:304411
x1,168:7215282,42729472
k1,168:7519693,42729472:304411
x1,168:7960241,42729472
k1,168:8264652,42729472:304411
x1,168:9524403,42729472
x1,168:10543854,42729472
k1,168:10848265,42729472:304411
x1,168:12122579,42729472
k1,168:12426990,42729472:304411
x1,168:12754671,42729472
k1,168:13059082,42729472:304411
x1,168:14371626,42729472
x1,168:14937785,42729472
k1,168:14937785,42729472:0
)
]
g1,228:14937785,-1310720
)
k1,228:15527609,-655360:589824
r1,228:15527609,-655360:0,44040192,43384832
k1,228:16117433,-655360:589824
(1,228:16117433,-1310720:16121856,0,44040192
[1,228:16117433,-1310720:16121856,0,44040192
(1,169:16117433,-655360:16121856,455111,127431
x1,169:18338382,-655360
k1,168:18493704,-655360:155322
x1,168:19185475,-655360
x1,168:21390039,-655360
k1,168:21660266,-655360:270227
x1,168:23844805,-655360
x1,168:23972236,-655360
k1,168:24140184,-655360:167948
x1,168:24613500,-655360
x1,168:24886566,-655360
k1,168:25041888,-655360:155322
x1,168:25588023,-655360
x1,168:26409045,-655360
x1,168:27737972,-655360
k1,168:27893293,-655360:155321
x1,168:28585064,-655360
k1,168:28740386,-655360:155322
x1,168:29286521,-655360
x1,168:32239289,-655360
k1,168:32239289,-655360:0
)
(1,169:16117433,131072:16121856,455111,127431
x1,169:16590749,131072
x1,168:16900225,131072
x1,168:17227906,131072
x1,168:17500972,131072
k1,168:17693317,131072:192345
x1,168:18039203,131072
x1,168:19442767,131072
k1,168:19635113,131072:192346
$1,168:19635113,131072
x1,168:20371860,131072
$1,168:20383996,131072
k1,168:20576341,131072:192345
x1,168:21632202,131072
k1,168:21824548,131072:192346
x1,168:23954471,131072
k1,168:24146816,131072:192345
x1,168:25057040,131072
k1,168:25249386,131072:192346
x1,168:26469088,131072
x1,168:27798015,131072
k1,168:27990360,131072:192345
x1,168:32239289,131072
k1,169:32239289,131072:0
k1,169:32239289,131072:0
)
(1,172:16117433,1390373:16121856,491520,187504
k1,170:19344161,1390373:3226728
(1,170:19344161,1390373:0,491520,187504
g1,170:19344161,1390373
$1,170:19344161,1390373
h1,170:19344161,1390373:0,0,0
$1,170:19344161,1390373
)
k1,170:19344161,1390373:0
(1,170:19344161,1390373:0,491520,187504
g1,170:19344161,1390373
g1,170:19344161,1390373
$1,170:19344161,1390373
(1,170:19344161,1390373:0,0,0
h1,170:19344161,1390373:0,0,0
h1,170:19344161,1390373:0,0,0
)
$1,170:19344161,1390373
g1,170:19344161,1390373
)
k1,170:19344161,1390373:0
(1,172:19344161,1390373:9668400,491520,187504
g1,170:19344161,1390373
$1,172:19344161,1390373
(1,172:19344161,1390373:9251238,491520,187504
x1,172:19865037,1390373
(1,172:19865037,1488676:831325,318577,89201
x1,172:20180673,1488676
x1,172:20663594,1488676
)
g1,172:20841994,1390373
x1,172:21351720,1390373
g1,172:21497352,1390373
x1,172:21763365,1390373
(1,172:21763365,1488676:1825406,318577,89201
x1,172:22079001,1488676
x1,172:23073082,1488676
x1,172:23556003,1488676
)
x1,172:24525393,1390373
(1,172:24525393,1488676:1825406,318577,89201
x1,172:24841029,1488676
x1,172:25835110,1488676
x1,172:26318031,1488676
)
x1,172:26879335,1390373
x1,172:27509211,1390373
(1,172:27509211,1488676:831325,318577,89201
x1,172:27824847,1488676
x1,172:28307768,1488676
)
x1,172:28595399,1390373
h1,172:28595399,1390373:0,0,0
)
$1,172:28595399,1390373
k1,172:29012561,1390373:417162
)
k1,172:32239289,1390373:3226728
(1,172:32239289,1390373:0,491520,187504
(1,172:32239289,1390373:0,0,0
g1,172:32239289,1390373
)
)
k1,172:32239289,1390373:0
)
(1,174:16117433,2460792:16121856,620771,187504
k1,172:19344161,2460792:3226728
(1,172:19344161,2460792:0,620771,187504
g1,172:19344161,2460792
$1,172:19344161,2460792
h1,172:19344161,2460792:0,0,0
$1,172:19344161,2460792
)
k1,172:19344161,2460792:0
(1,172:19344161,2460792:0,620771,187504
g1,172:19344161,2460792
g1,172:19344161,2460792
$1,172:19344161,2460792
(1,172:19344161,2460792:0,0,0
h1,172:19344161,2460792:0,0,0
h1,172:19344161,2460792:0,0,0
)
$1,172:19344161,2460792
g1,172:19344161,2460792
)
k1,172:19344161,2460792:0
(1,174:19344161,2460792:9668400,620771,187504
g1,172:19344161,2460792
$1,174:19344161,2460792
(1,174:19344161,2460792:6696904,620771,187504
x1,174:19853887,2460792
g1,174:20035927,2460792
x1,174:20717686,2460792
(1,174:20717686,2559095:1825406,318577,89201
x1,174:21033322,2559095
x1,174:22027403,2559095
x1,174:22510324,2559095
)
x1,174:23253673,2460792
x1,174:23456653,2460792
g1,174:23565877,2460792
[1,174:23565877,2460792:598014,620771,0
(1,174:23737454,2295132:0,455111,0
x1,174:24065135,2295132
)
(1,174:23565877,2460792:598014,447828,0
x1,174:24110645,2460792
)
]
x1,174:24954877,2460792
(1,174:24954877,2559095:831325,318577,89201
x1,174:25270513,2559095
x1,174:25753434,2559095
)
x1,174:26041065,2460792
h1,174:26041065,2460792:0,0,0
)
$1,174:26041065,2460792
k1,174:29012561,2460792:2971496
)
k1,174:32239289,2460792:3226728
(1,174:32239289,2460792:0,620771,187504
(1,174:32239289,2460792:0,0,0
g1,174:32239289,2460792
)
)
k1,174:32239289,2460792:0
)
(1,176:16117433,3786022:16121856,875582,449545
k1,174:19344161,3786022:3226728
(1,174:19344161,3786022:0,875582,449545
g1,174:19344161,3786022
$1,174:19344161,3786022
h1,174:19344161,3786022:0,0,0
$1,174:19344161,3786022
)
k1,174:19344161,3786022:0
(1,174:19344161,3786022:0,875582,449545
g1,174:19344161,3786022
g1,174:19344161,3786022
$1,174:19344161,3786022
(1,174:19344161,3786022:0,0,0
h1,174:19344161,3786022:0,0,0
h1,174:19344161,3786022:0,0,0
)
$1,174:19344161,3786022
g1,174:19344161,3786022
)
k1,174:19344161,3786022:0
(1,176:19344161,3786022:9668400,875582,449545
g1,174:19344161,3786022
$1,176:19344161,3786022
(1,176:19344161,3786022:5852992,875582,449545
x1,176:19853887,3786022
g1,176:20035927,3786022
x1,176:20717686,3786022
(1,176:20717686,3884325:1825406,318577,89201
x1,176:21033322,3884325
x1,176:22027403,3884325
x1,176:22510324,3884325
)
x1,176:22725137,3786022
(1,176:22725137,3786022:776887,875582,449545
(1,176:22725137,3786022:776887,875582,449545
h1,176:22725137,3786022:78643,0,0
[1,176:22803780,3786022:619601,875582,449545
(1,176:22803780,3342666:619601,432226,127431
x1,176:23423381,3342666
)
(1,176:22803780,4235566:619601,282168,0
k1,176:22825873,4235566:22093
x1,176:23401288,4235566
k1,176:23423381,4235566:22093
)
]
h1,176:23423381,3786022:78643,0,0
)
)
x1,176:24110965,3786022
(1,176:24110965,3884325:831325,318577,89201
x1,176:24426601,3884325
x1,176:24909522,3884325
)
x1,176:25197153,3786022
h1,176:25197153,3786022:0,0,0
)
$1,176:25197153,3786022
k1,176:29012561,3786022:3815408
)
k1,176:32239289,3786022:3226728
(1,176:32239289,3786022:0,875582,449545
(1,176:32239289,3786022:0,0,0
g1,176:32239289,3786022
)
)
k1,176:32239289,3786022:0
)
(1,178:16117433,5432587:16121856,934876,449545
k1,176:19344161,5432587:3226728
(1,176:19344161,5432587:0,934876,449545
g1,176:19344161,5432587
$1,176:19344161,5432587
h1,176:19344161,5432587:0,0,0
$1,176:19344161,5432587
)
k1,176:19344161,5432587:0
(1,176:19344161,5432587:0,934876,449545
g1,176:19344161,5432587
g1,176:19344161,5432587
$1,176:19344161,5432587
(1,176:19344161,5432587:0,0,0
h1,176:19344161,5432587:0,0,0
h1,176:19344161,5432587:0,0,0
)
$1,176:19344161,5432587
g1,176:19344161,5432587
)
k1,176:19344161,5432587:0
(1,178:19344161,5432587:9668400,934876,449545
g1,176:19344161,5432587
$1,178:19344161,5432587
(1,178:19344161,5432587:9668400,934876,449545
x1,178:19853887,5432587
g1,178:20035927,5432587
x1,178:20891736,5432587
(1,178:20891736,5530890:1825406,318577,89201
x1,178:21207372,5530890
x1,178:22201453,5530890
x1,178:22684374,5530890
)
x1,178:23204340,5432587
(1,178:23204340,5161994:1669442,318577,54614
x1,178:24387815,5161994
x1,178:24824722,5161994
)
(1,178:24873782,5432587:2495380,934876,449545
(1,178:24873782,5432587:2495380,934876,449545
h1,178:24873782,5432587:78643,0,0
[1,178:24952425,5432587:2338094,934876,449545
(1,178:24952425,4989231:2338094,491520,163840
x1,178:25826889,4989231
g1,178:25972521,4989231
x1,178:26482247,4989231
g1,178:26627879,4989231
x1,178:27023520,4989231
x1,178:27290519,4989231
)
(1,178:24952425,5882131:2338094,282168,0
k1,178:25833765,5882131:881340
x1,178:26409180,5882131
k1,178:27290519,5882131:881339
)
]
h1,178:27290519,5432587:78643,0,0
)
)
x1,178:27926373,5432587
(1,178:27926373,5530890:831325,318577,89201
x1,178:28242009,5530890
x1,178:28724930,5530890
)
x1,178:29012561,5432587
h1,178:29012561,5432587:0,0,0
)
$1,178:29012561,5432587
g1,178:29012561,5432587
)
k1,178:32239289,5432587:3226728
(1,178:32239289,5432587:0,934876,449545
(1,178:32239289,5432587:0,0,0
g1,178:32239289,5432587
)
)
k1,178:32239289,5432587:0
)
(1,181:16117433,6765047:16121856,620771,187504
k1,178:19344161,6765047:3226728
(1,178:19344161,6765047:0,620771,187504
g1,178:19344161,6765047
$1,178:19344161,6765047
h1,178:19344161,6765047:0,0,0
$1,178:19344161,6765047
)
k1,178:19344161,6765047:0
(1,178:19344161,6765047:0,620771,187504
g1,178:19344161,6765047
g1,178:19344161,6765047
$1,178:19344161,6765047
(1,178:19344161,6765047:0,0,0
h1,178:19344161,6765047:0,0,0
h1,178:19344161,6765047:0,0,0
)
$1,178:19344161,6765047
g1,178:19344161,6765047
)
k1,178:19344161,6765047:0
(1,181:19344161,6765047:9668400,620771,187504
g1,178:19344161,6765047
$1,181:19344161,6765047
(1,181:19344161,6765047:9298826,620771,187504
x1,181:19853887,6765047
g1,181:20035927,6765047
x1,181:20891736,6765047
(1,181:20891736,6863350:1825406,318577,89201
x1,181:21207372,6863350
x1,181:22201453,6863350
x1,181:22684374,6863350
)
x1,181:23627367,6765047
(1,181:23627367,6863350:351711,318577,0
x1,181:23943003,6863350
)
x1,181:24161123,6765047
g1,181:24270347,6765047
[1,181:24270347,6765047:2365151,620771,187504
(1,181:24441924,6599387:0,455111,0
x1,181:24769605,6599387
)
(1,181:24270347,6765047:2365151,447828,187504
x1,181:24815115,6765047
(1,181:24815115,6863350:1820383,318577,89201
x1,181:25130751,6863350
x1,181:26124832,6863350
x1,181:26599423,6863350
)
)
]
x1,181:27374754,6765047
(1,181:27374754,6863350:831325,318577,89201
x1,181:27690390,6863350
x1,181:28173311,6863350
)
x1,181:28642987,6765047
)
$1,181:28642987,6765047
k1,181:29012561,6765047:369574
)
k1,181:32239289,6765047:3226728
(1,181:32239289,6765047:0,620771,187504
(1,181:32239289,6765047:0,491520,163840
k1,181:30528066,6765047:-1711223
(1,181:30528066,6765047:1711223,491520,163840
x1,181:31984426,6765047
x1,181:32239289,6765047
)
)
)
k1,181:32239289,6765047:0
)
(1,183:16117433,8111726:16121856,620771,127431
x1,183:17630224,8111726
k1,182:17865912,8111726:235688
$1,182:17865912,8111726
[1,182:17865912,8111726:598014,620771,0
(1,182:18037489,7946066:0,455111,0
x1,182:18365170,7946066
)
(1,182:17865912,8111726:598014,447828,0
x1,182:18410680,8111726
)
]
$1,182:18463926,8111726
k1,182:18696167,8111726:232241
x1,182:19136715,8111726
k1,182:19368956,8111726:232241
x1,182:20279180,8111726
k1,182:20511421,8111726:232241
x1,182:22295461,8111726
x1,182:23897457,8111726
k1,182:24129698,8111726:232241
x1,182:27679575,8111726
k1,182:27911816,8111726:232241
x1,182:29222538,8111726
x1,182:29568423,8111726
k1,182:29800664,8111726:232241
x1,182:30492435,8111726
x1,182:31060414,8111726
k1,182:31292655,8111726:232241
x1,182:32239289,8111726
k1,182:32239289,8111726:0
)
(1,183:16117433,8898158:16121856,455111,127431
x1,183:17136884,8898158
x1,182:18174540,8898158
g1,182:18392993,8898158
x1,182:19084764,8898158
g1,182:19303217,8898158
$1,182:19303217,8898158
x1,182:19698858,8898158
$1,182:19710994,8898158
g1,182:19929447,8898158
x1,182:22192262,8898158
k1,183:32239289,8898158:10047027
g1,183:32239289,8898158
)
(1,186:16117433,10157459:16121856,620771,187504
k1,184:19970035,10157459:3852602
(1,186:19970035,10157459:8416652,620771,187504
g1,184:19970035,10157459
$1,186:19970035,10157459
(1,186:19970035,10157459:8416652,620771,187504
[1,186:19970035,10157459:2365151,620771,187504
(1,186:20141612,9991799:0,455111,0
x1,186:20469293,9991799
)
(1,186:19970035,10157459:2365151,447828,187504
x1,186:20514803,10157459
(1,186:20514803,10255762:1820383,318577,89201
x1,186:20830439,10255762
x1,186:21824520,10255762
x1,186:22299111,10255762
)
)
]
g1,186:22517226,10157459
x1,186:23026952,10157459
g1,186:23208992,10157459
x1,186:23514145,10157459
(1,186:23514145,9886866:2800307,344064,114688
x1,186:24629603,9886866
x1,186:25623684,9886866
x1,186:26265392,9886866
)
[1,186:26314452,10157459:598014,620771,0
(1,186:26486029,9991799:0,455111,0
x1,186:26813710,9991799
)
(1,186:26314452,10157459:598014,447828,0
x1,186:26859220,10157459
)
]
x1,186:27217619,10157459
(1,186:27217619,9886866:987023,318577,0
x1,186:27718675,9886866
x1,186:28155582,9886866
)
x1,186:28386687,10157459
)
$1,186:28386687,10157459
)
k1,186:28386687,10157459:0
(1,186:28386687,10157459:0,620771,187504
g1,186:28386687,10157459
g1,186:28386687,10157459
$1,186:28386687,10157459
(1,186:28386687,10157459:0,0,0
h1,186:28386687,10157459:0,0,0
h1,186:28386687,10157459:0,0,0
)
$1,186:28386687,10157459
g1,186:28386687,10157459
)
k1,186:28386687,10157459:0
(1,186:28386687,10157459:0,620771,187504
g1,186:28386687,10157459
$1,186:28386687,10157459
h1,186:28386687,10157459:0,0,0
$1,186:28386687,10157459
g1,186:28386687,10157459
)
k1,186:32239289,10157459:3852602
(1,186:32239289,10157459:0,620771,187504
(1,186:32239289,10157459:0,491520,163840
k1,186:30528066,10157459:-1711223
(1,186:30528066,10157459:1711223,491520,163840
x1,186:31984426,10157459
x1,186:32239289,10157459
)
)
)
k1,186:32239289,10157459:0
)
(1,188:16117433,11416759:16121856,455111,127431
$1,187:16117433,11416759
x1,187:16511254,11416759
$1,187:16511254,11416759
k1,187:16846331,11416759:335077
x1,187:17286879,11416759
k1,187:17621956,11416759:335077
x1,187:18532180,11416759
k1,187:18867256,11416759:335076
x1,187:19741072,11416759
x1,187:20578478,11416759
x1,187:20942568,11416759
x1,187:22089451,11416759
k1,187:22424528,11416759:335077
x1,187:22752209,11416759
x1,187:23116299,11416759
x1,187:23682458,11416759
x1,187:24010139,11416759
x1,187:24849366,11416759
k1,187:25184443,11416759:335077
x1,187:26240304,11416759
k1,187:26575381,11416759:335077
$1,187:26575381,11416759
x1,187:27150796,11416759
$1,187:27150796,11416759
k1,187:27485872,11416759:335076
x1,187:27926420,11416759
k1,187:28261497,11416759:335077
x1,187:29171721,11416759
k1,187:29506798,11416759:335077
x1,187:30562656,11416759
x1,187:32239289,11416759
k1,187:32239289,11416759:0
)
(1,188:16117433,12203191:16121856,620771,187504
x1,188:17690300,12203191
g1,187:17981571,12203191
x1,187:18755260,12203191
x1,187:19738302,12203191
x1,187:20612118,12203191
g1,187:20830571,12203191
x1,187:22032068,12203191
g1,187:22250521,12203191
$1,187:22250521,12203191
[1,187:22250521,12203191:1371070,620771,187504
(1,187:22422098,12037531:0,455111,0
x1,187:22749779,12037531
)
(1,187:22250521,12203191:1371070,447828,187504
x1,187:22795289,12203191
(1,187:22795289,12301494:826302,318577,89201
x1,187:23110925,12301494
x1,187:23585516,12301494
)
)
]
x1,187:24178802,12203191
(1,187:24178802,12301494:831325,318577,89201
x1,187:24494438,12301494
x1,187:24977359,12301494
)
x1,187:25264990,12203191
g1,187:25447030,12203191
x1,187:25956756,12203191
g1,187:26138796,12203191
x1,187:26404809,12203191
(1,187:26404809,12301494:831325,318577,89201
x1,187:26720445,12301494
x1,187:27203366,12301494
)
x1,187:27793345,12203191
(1,187:27793345,12301494:831325,318577,89201
x1,187:28108981,12301494
x1,187:28591902,12301494
)
x1,187:28879533,12203191
$1,187:28879533,12203191
x1,187:29061578,12203191
g1,187:29280031,12203191
x1,187:29753347,12203191
x1,187:30026413,12203191
g1,187:30244866,12203191
x1,187:31118681,12203191
k1,188:32239289,12203191:1120608
g1,188:32239289,12203191
)
(1,191:16117433,13549871:16121856,620771,187504
k1,189:17731627,13549871:1614194
(1,189:17731627,13549871:0,620771,187504
g1,189:17731627,13549871
$1,189:17731627,13549871
h1,189:17731627,13549871:0,0,0
$1,189:17731627,13549871
)
k1,189:17731627,13549871:0
(1,189:17731627,13549871:0,620771,187504
g1,189:17731627,13549871
g1,189:17731627,13549871
$1,189:17731627,13549871
(1,189:17731627,13549871:0,0,0
h1,189:17731627,13549871:0,0,0
h1,189:17731627,13549871:0,0,0
)
$1,189:17731627,13549871
g1,189:17731627,13549871
)
k1,189:17731627,13549871:0
(1,191:17731627,13549871:12893469,620771,187504
g1,189:17731627,13549871
$1,191:17731627,13549871
(1,191:17731627,13549871:8425015,620771,187504
x1,191:18587436,13549871
(1,191:18587436,13648174:1825406,318577,89201
x1,191:18903072,13648174
x1,191:19897153,13648174
x1,191:20380074,13648174
)
x1,191:21323067,13549871
(1,191:21323067,13648174:351711,318577,0
x1,191:21638703,13648174
)
x1,191:21856823,13549871
g1,191:21966047,13549871
[1,191:21966047,13549871:2365151,620771,187504
(1,191:22137624,13384211:0,455111,0
x1,191:22465305,13384211
)
(1,191:21966047,13549871:2365151,447828,187504
x1,191:22510815,13549871
(1,191:22510815,13648174:1820383,318577,89201
x1,191:22826451,13648174
x1,191:23820532,13648174
x1,191:24295123,13648174
)
)
]
x1,191:25070454,13549871
(1,191:25070454,13648174:831325,318577,89201
x1,191:25386090,13648174
x1,191:25869011,13648174
)
x1,191:26156642,13549871
h1,191:26156642,13549871:0,0,0
)
$1,191:26156642,13549871
k1,191:30625096,13549871:4468454
)
k1,191:32239289,13549871:1614193
(1,191:32239289,13549871:0,620771,187504
(1,191:32239289,13549871:0,0,0
g1,191:32239289,13549871
)
)
k1,191:32239289,13549871:0
)
(1,193:16117433,14532911:16121856,589170,187504
k1,191:17731627,14532911:1614194
(1,191:17731627,14532911:0,589170,187504
g1,191:17731627,14532911
$1,191:17731627,14532911
h1,191:17731627,14532911:0,0,0
$1,191:17731627,14532911
)
k1,191:17731627,14532911:0
(1,191:17731627,14532911:0,589170,187504
g1,191:17731627,14532911
g1,191:17731627,14532911
$1,191:17731627,14532911
(1,191:17731627,14532911:0,0,0
h1,191:17731627,14532911:0,0,0
h1,191:17731627,14532911:0,0,0
)
$1,191:17731627,14532911
g1,191:17731627,14532911
)
k1,191:17731627,14532911:0
(1,193:17731627,14532911:12893469,589170,187504
g1,191:17731627,14532911
$1,193:17731627,14532911
(1,193:17731627,14532911:12893469,589170,187504
x1,193:18241353,14532911
g1,193:18423393,14532911
x1,193:19170049,14532911
(1,193:19170049,14631214:831325,318577,89201
x1,193:19485685,14631214
x1,193:19968606,14631214
)
g1,193:20147006,14532911
x1,193:20656732,14532911
g1,193:20802364,14532911
x1,193:21068377,14532911
(1,193:21068377,14631214:1825406,318577,89201
x1,193:21384013,14631214
x1,193:22378094,14631214
x1,193:22861015,14631214
)
x1,193:23778675,14532911
(1,193:23778675,14631214:1825406,318577,89201
x1,193:24094311,14631214
x1,193:25088392,14631214
x1,193:25571313,14631214
)
x1,193:26091279,14532911
(1,193:26091279,14262318:1669442,318577,54614
x1,193:27274754,14262318
x1,193:27711661,14262318
)
x1,193:28306856,14532911
(1,193:28306856,14631214:351711,318577,0
x1,193:28622492,14631214
)
x1,193:29215778,14532911
(1,193:29215778,14631214:972410,318577,89201
x1,193:29531414,14631214
x1,193:30155420,14631214
)
x1,193:30625096,14532911
)
$1,193:30625096,14532911
g1,193:30625096,14532911
)
k1,193:32239289,14532911:1614193
(1,193:32239289,14532911:0,589170,187504
(1,193:32239289,14532911:0,491520,163840
k1,193:30528066,14532911:-1711223
(1,193:30528066,14532911:1711223,491520,163840
x1,193:31984426,14532911
x1,193:32239289,14532911
)
)
)
k1,193:32239289,14532911:0
)
(1,196:16117433,15792211:16121856,455111,127431
x1,196:16590749,15792211
x1,194:18083518,15792211
k1,194:18304719,15792211:221201
x1,194:19214943,15792211
k1,194:19436143,15792211:221200
x1,194:20783276,15792211
k1,194:21004477,15792211:221201
$1,194:21004477,15792211
x1,194:21741224,15792211
k1,194:21939979,15792211:186619
x1,194:22595340,15792211
k1,194:22781959,15792211:186619
x1,194:23109640,15792211
$1,194:23109640,15792211
k1,194:23330841,15792211:221201
x1,194:24661589,15792211
k1,194:24882790,15792211:221201
x1,194:27194762,15792211
k1,194:27415962,15792211:221200
x1,194:28475463,15792211
k1,194:28696664,15792211:221201
x1,194:29752525,15792211
k1,194:29973725,15792211:221200
x1,194:30883949,15792211
k1,194:31105150,15792211:221201
x1,194:32239289,15792211
k1,194:32239289,15792211:0
)
(1,196:16117433,16578643:16121856,491520,187504
x1,196:17136884,16578643
k1,194:17407679,16578643:270795
x1,194:17935610,16578643
k1,194:18206405,16578643:270795
x1,194:19180345,16578643
k1,194:19451140,16578643:270795
x1,194:21162363,16578643
k1,194:21433158,16578643:270795
x1,194:21797248,16578643
x1,194:22124929,16578643
k1,194:22395723,16578643:270794
x1,194:23305947,16578643
k1,194:23576742,16578643:270795
x1,194:25979735,16578643
k1,194:26250530,16578643:270795
x1,194:27908959,16578643
k1,194:28179754,16578643:270795
$1,194:28179754,16578643
x1,194:28445767,16578643
(1,194:28445767,16676946:831325,318577,89201
x1,194:28761403,16676946
x1,194:29244324,16676946
)
k1,194:29457618,16578643:180526
x1,194:29967344,16578643
k1,194:30147870,16578643:180526
x1,194:30413883,16578643
(1,194:30413883,16676946:1825406,318577,89201
x1,194:30729519,16676946
x1,194:31723600,16676946
x1,194:32206521,16676946
)
$1,194:32239289,16578643
k1,196:32239289,16578643:0
)
(1,196:16117433,17365075:16121856,455111,127431
x1,196:16590749,17365075
x1,194:16863815,17365075
g1,194:17082268,17365075
x1,194:18451246,17365075
x1,194:18724312,17365075
g1,194:18942765,17365075
x1,194:19525309,17365075
g1,194:19743762,17365075
x1,194:20653986,17365075
g1,194:20872439,17365075
x1,194:22296029,17365075
g1,194:22514482,17365075
x1,194:25636550,17365075
k1,196:32239289,17365075:6602739
g1,196:32239289,17365075
)
(1,198:16117433,18151507:16121856,455111,127431
h1,197:16117433,18151507:655360,0,0
x1,197:18265560,18151507
k1,197:18531340,18151507:265780
x1,197:19441564,18151507
k1,197:19707345,18151507:265781
x1,197:21620638,18151507
k1,197:21886418,18151507:265780
x1,197:23852501,18151507
x1,197:24089159,18151507
k1,197:24354939,18151507:265780
x1,197:24882870,18151507
k1,197:25148650,18151507:265780
x1,197:27205757,18151507
k1,197:27471538,18151507:265781
x1,197:30244082,18151507
k1,197:30509862,18151507:265780
x1,197:31420087,18151507
x1,197:32239289,18151507
k1,197:32239289,18151507:0
)
(1,198:16117433,18937939:16121856,455111,127431
x1,198:18030726,18937939
g1,197:18249179,18937939
x1,197:19232221,18937939
g1,197:19450674,18937939
x1,197:19814764,18937939
x1,197:20124240,18937939
g1,197:20342693,18937939
x1,197:23064261,18937939
g1,197:23282714,18937939
x1,197:23868898,18937939
k1,198:32239289,18937939:8370391
g1,198:32239289,18937939
)
(1,200:16117433,20495800:16121856,892025,564346
k1,199:18114805,20495800:1997372
(1,199:18114805,20495800:0,892025,564346
g1,199:18114805,20495800
$1,199:18114805,20495800
h1,199:18114805,20495800:0,0,0
$1,199:18114805,20495800
)
k1,199:18114805,20495800:0
(1,199:18114805,20495800:873806,892025,564346
g1,199:18114805,20495800
k1,199:18551708,20495800:436903
$1,199:18551708,20495800
(1,199:18551708,20495800:0,0,0
h1,199:18551708,20495800:0,0,0
h1,199:18551708,20495800:0,0,0
)
$1,199:18551708,20495800
k1,199:18988611,20495800:436903
)
k1,199:18988611,20495800:0
(1,200:18988611,20495800:11253306,892025,564346
g1,199:18988611,20495800
$1,200:18988611,20495800
(1,200:18988611,20495800:8100077,892025,564346
x1,200:19351424,20495800
(1,200:19351424,20594103:330412,203889,89201
x1,200:19632077,20594103
)
g1,200:19827468,20495800
x1,200:20009513,20495800
g1,200:20155145,20495800
x1,200:20811871,20495800
(1,200:20849644,20225207:183865,254863,0
x1,200:21000741,20225207
)
x1,200:21215554,20495800
g1,200:21324778,20495800
(1,200:21324778,19603775:655361,0,1456371
x1,200:21688868,19603775
)
g1,200:22089363,20495800
x1,200:22776960,20495800
x1,200:23307621,20495800
(1,200:23307621,20225207:273067,318577,89201
x1,200:23547920,20225207
)
x1,200:24182042,20495800
x1,200:24804331,20495800
x1,200:25936346,20495800
x1,200:26796052,20495800
x1,200:27088688,20495800
k1,200:23547920,20225207:37773
h1,200:27088688,20495800:0,0,0
)
$1,200:27088688,20495800
k1,200:30241917,20495800:3153229
)
k1,200:32239289,20495800:1997372
(1,200:32239289,20495800:0,892025,564346
(1,200:32239289,20495800:0,0,0
g1,200:32239289,20495800
)
)
k1,200:32239289,20495800:0
)
(1,202:16117433,22520510:16121856,1198220,853791
k1,200:18114805,22520510:1997372
(1,200:18114805,22520510:0,1198220,853791
g1,200:18114805,22520510
$1,200:18114805,22520510
h1,200:18114805,22520510:0,0,0
$1,200:18114805,22520510
)
k1,200:18114805,22520510:0
(1,200:18114805,22520510:873806,1198220,853791
g1,200:18114805,22520510
g1,200:18114805,22520510
$1,200:18114805,22520510
(1,200:18114805,22520510:873806,303921,0
h1,200:18114805,22520510:0,0,0
g1,200:18296845,22520510
x1,200:18806571,22520510
g1,200:18988611,22520510
h1,200:18988611,22520510:0,0,0
)
$1,200:18988611,22520510
g1,200:18988611,22520510
)
k1,200:18988611,22520510:0
(1,202:18988611,22520510:11253306,1198220,853791
g1,200:18988611,22520510
$1,202:18988611,22520510
(1,202:18988611,22520510:11253306,1198220,853791
x1,202:19577204,22520510
(1,202:19577204,22618813:330412,203889,89201
x1,202:19857857,22618813
)
g1,202:20053248,22520510
x1,202:20235293,22520510
g1,202:20380925,22520510
[1,202:20380925,22520510:946633,1198220,853791
(1,202:20380925,21701307:946633,313481,0
k1,202:20512224,21701307:131299
x1,202:21196259,21701307
k1,202:21327558,21701307:131299
)
(1,202:20380925,22520510:946633,688132,360452
(1,202:20380925,21897914:946633,65536,983048
x1,202:21327558,21897914
)
)
(1,202:20380925,23308765:946633,318577,0
k1,202:20694770,23308765:313845
x1,202:21010406,23308765
k1,202:21327558,23308765:313845
)
]
x1,202:21655239,22520510
(1,202:21655239,22520510:511546,403098,0
x1,202:22166785,22520510
)
x1,202:22658306,22520510
[1,202:22658306,22682526:379655,746090,0
(1,202:22658306,22249917:379655,313481,0
x1,202:22980117,22249917
)
(1,202:22658306,22682526:351711,318577,0
x1,202:22973942,22682526
)
]
x1,202:23652767,22520510
[1,202:23652767,22682526:351711,630127,0
(1,202:23673702,22249917:266977,197518,0
x1,202:23907911,22249917
)
(1,202:23652767,22682526:351711,318577,0
x1,202:23968403,22682526
)
]
x1,202:24495999,22520510
[1,202:24495999,22718205:797221,892449,0
(1,202:24495999,22205575:797221,379819,89201
x1,202:24817810,22205575
(1,202:24842886,22007801:177267,182045,0
x1,202:24987385,22007801
)
x1,202:25260452,22205575
)
(1,202:24495999,22718205:351711,318577,0
x1,202:24811635,22718205
)
]
g1,202:25438852,22520510
x1,202:25948578,22520510
g1,202:26094210,22520510
(1,202:26094210,22520510:511546,403098,0
x1,202:26605756,22520510
)
x1,202:27097277,22520510
[1,202:27097277,22718205:797221,892449,0
(1,202:27097277,22205575:797221,379819,89201
x1,202:27419088,22205575
(1,202:27444164,22007801:177267,182045,0
x1,202:27588663,22007801
)
x1,202:27861730,22205575
)
(1,202:27097277,22718205:351711,318577,0
x1,202:27412913,22718205
)
]
x1,202:28509304,22520510
[1,202:28509304,22682526:351711,630127,0
(1,202:28530239,22249917:311374,197518,0
x1,202:28792385,22249917
)
(1,202:28509304,22682526:351711,318577,0
x1,202:28824940,22682526
)
]
x1,202:29352536,22520510
[1,202:29352536,22682526:379655,746090,0
(1,202:29352536,22249917:379655,313481,0
x1,202:29674347,22249917
)
(1,202:29352536,22682526:351711,318577,0
x1,202:29668172,22682526
)
]
x1,202:30241917,22520510
)
$1,202:30241917,22520510
g1,202:30241917,22520510
)
k1,202:32239289,22520510:1997372
(1,202:32239289,22520510:0,1198220,853791
(1,202:32239289,22520510:0,491520,163840
k1,202:30528066,22520510:-1711223
(1,202:30528066,22520510:1711223,491520,163840
x1,202:31984426,22520510
x1,202:32239289,22520510
)
)
)
k1,202:32239289,22520510:0
)
(1,204:16117433,24367817:16121856,455111,0
x1,204:17794064,24367817
g1,203:18012517,24367817
x1,203:18485833,24367817
x1,203:18758899,24367817
g1,203:18977352,24367817
x1,203:19632713,24367817
x1,203:21016254,24367817
k1,204:32239289,24367817:11223035
g1,204:32239289,24367817
)
(1,206:16117433,25627117:16121856,491520,227552
k1,205:20518625,25627117:4401192
(1,206:20518625,25627117:7319472,491520,227552
k1,205:20812418,25627117:293793
$1,206:20812418,25627117
(1,206:20812418,25627117:7025679,491520,227552
x1,206:21427224,25627117
[1,206:21427224,25789133:1331681,630127,65536
(1,206:21448159,25356524:266977,197518,0
x1,206:21682368,25356524
)
(1,206:21427224,25789133:1331681,318577,65536
x1,206:21742860,25789133
x1,206:21980376,25789133
(1,206:21980376,25854669:255776,211171,0
x1,206:22203384,25854669
)
x1,206:22470361,25789133
(1,206:22470361,25854669:255776,211171,0
x1,206:22693369,25854669
)
)
]
g1,206:22940945,25627117
x1,206:23450671,25627117
g1,206:23632711,25627117
x1,206:24262740,25627117
(1,206:24262740,25725420:841696,318577,65536
x1,206:24578376,25725420
x1,206:24815892,25725420
(1,206:24815892,25790956:255776,211171,0
x1,206:25038900,25790956
)
)
x1,206:25832616,25627117
(1,206:25832616,25725420:351711,318577,0
x1,206:26148252,25725420
)
x1,206:26741538,25627117
(1,206:26741538,25725420:841696,318577,65536
x1,206:27057174,25725420
x1,206:27294690,25725420
(1,206:27294690,25790956:255776,211171,0
x1,206:27517698,25790956
)
)
x1,206:27838097,25627117
h1,206:27838097,25627117:0,0,0
)
$1,206:27838097,25627117
)
k1,206:27838097,25627117:0
(1,206:27838097,25627117:0,491520,227552
g1,206:27838097,25627117
g1,206:27838097,25627117
$1,206:27838097,25627117
(1,206:27838097,25627117:0,0,0
h1,206:27838097,25627117:0,0,0
h1,206:27838097,25627117:0,0,0
)
$1,206:27838097,25627117
g1,206:27838097,25627117
)
k1,206:27838097,25627117:0
(1,206:27838097,25627117:0,491520,227552
g1,206:27838097,25627117
$1,206:27838097,25627117
h1,206:27838097,25627117:0,0,0
$1,206:27838097,25627117
g1,206:27838097,25627117
)
k1,206:32239289,25627117:4401192
(1,206:32239289,25627117:0,491520,227552
(1,206:32239289,25627117:0,0,0
g1,206:32239289,25627117
)
)
k1,206:32239289,25627117:0
)
(1,207:16117433,26610157:16121856,491520,227552
k1,206:20518625,26610157:4401192
(1,207:20518625,26610157:7319472,491520,227552
g1,206:20518625,26610157
$1,207:20518625,26610157
(1,207:20518625,26610157:7319472,491520,227552
x1,207:21133431,26610157
[1,207:21133431,26772173:1387555,630127,65536
(1,207:21154366,26339564:311374,197518,0
x1,207:21416512,26339564
)
(1,207:21133431,26772173:1387555,318577,65536
x1,207:21449067,26772173
x1,207:21714520,26772173
(1,207:21714520,26837709:255776,211171,0
x1,207:21937528,26837709
)
x1,207:22232442,26772173
(1,207:22232442,26837709:255776,211171,0
x1,207:22455450,26837709
)
)
]
g1,207:22703026,26610157
x1,207:23212752,26610157
g1,207:23394792,26610157
x1,207:24024821,26610157
(1,207:24024821,26708460:869633,318577,65536
x1,207:24340457,26708460
x1,207:24605910,26708460
(1,207:24605910,26773996:255776,211171,0
x1,207:24828918,26773996
)
)
x1,207:25622634,26610157
(1,207:25622634,26708460:351711,318577,0
x1,207:25938270,26708460
)
x1,207:26531556,26610157
(1,207:26531556,26708460:869633,318577,65536
x1,207:26847192,26708460
x1,207:27112645,26708460
(1,207:27112645,26773996:255776,211171,0
x1,207:27335653,26773996
)
)
x1,207:27838097,26610157
)
$1,207:27838097,26610157
)
k1,207:27838097,26610157:0
(1,207:27838097,26610157:0,491520,227552
g1,207:27838097,26610157
g1,207:27838097,26610157
$1,207:27838097,26610157
(1,207:27838097,26610157:0,0,0
h1,207:27838097,26610157:0,0,0
h1,207:27838097,26610157:0,0,0
)
$1,207:27838097,26610157
g1,207:27838097,26610157
)
k1,207:27838097,26610157:0
(1,207:27838097,26610157:0,491520,227552
g1,207:27838097,26610157
$1,207:27838097,26610157
h1,207:27838097,26610157:0,0,0
$1,207:27838097,26610157
g1,207:27838097,26610157
)
k1,207:32239289,26610157:4401192
(1,207:32239289,26610157:0,491520,227552
(1,207:32239289,26610157:0,491520,163840
k1,207:30528066,26610157:-1711223
(1,207:30528066,26610157:1711223,491520,163840
x1,207:31984426,26610157
x1,207:32239289,26610157
)
)
)
k1,207:32239289,26610157:0
)
(1,210:16117433,27869458:16121856,492688,187504
x1,210:16902047,27869458
k1,208:17142999,27869458:240952
$1,208:17142999,27869458
x1,208:17544862,27869458
k1,208:17802173,27869458:219538
x1,208:18311899,27869458
k1,208:18531437,27869458:219538
x1,208:18933300,27869458
(1,208:18971073,27631633:183865,254863,0
x1,208:19122170,27631633
)
$1,208:19154938,27869458
x1,208:19336983,27869458
k1,208:19695751,27869458:358768
$1,208:19695751,27869458
x1,208:20058564,27869458
(1,208:20058564,27967761:330412,203889,89201
x1,208:20339217,27967761
)
k1,208:20608514,27869458:219538
x1,208:21118240,27869458
k1,208:21337778,27869458:219538
x1,208:21693066,27869458
x1,208:22582353,27869458
x1,208:22788671,27869458
$1,208:22788671,27869458
k1,208:23029623,27869458:240952
x1,208:23470171,27869458
k1,208:23711123,27869458:240952
x1,208:24038804,27869458
k1,208:24279756,27869458:240952
x1,208:25444844,27869458
k1,208:25685796,27869458:240952
x1,208:26031682,27869458
x1,208:26596019,27869458
x1,208:27435246,27869458
k1,208:27676199,27869458:240953
x1,208:28624653,27869458
x1,208:29134379,27869458
x1,208:29789740,27869458
k1,208:30030692,27869458:240952
x1,208:30613236,27869458
k1,208:30854188,27869458:240952
$1,208:30854188,27869458
x1,208:31209476,27869458
$1,208:31233749,27869458
k1,208:31474701,27869458:240952
x1,208:32020836,27869458
x1,208:32239289,27869458
k1,210:32239289,27869458:0
)
(1,210:16117433,28655890:16121856,551306,185604
x1,210:16956658,28655890
x1,210:18267382,28655890
k1,208:18547201,28655890:279819
$1,209:18547201,28655890
x1,209:19038722,28655890
[1,209:19038722,28841494:379655,736910,0
(1,209:19038722,28418065:379655,313481,0
x1,209:19360533,28418065
)
(1,209:19038722,28841494:351711,318577,0
x1,209:19354358,28841494
)
]
$1,209:19418377,28655890
k1,209:19602474,28655890:184097
x1,209:20043022,28655890
k1,209:20227118,28655890:184096
x1,209:20554799,28655890
k1,209:20738896,28655890:184097
$1,209:20738896,28655890
x1,209:21265459,28655890
(1,209:21265459,28754193:311374,197518,0
x1,209:21527605,28754193
)
k1,209:21653754,28655890:76921
x1,209:22163480,28655890
k1,209:22240401,28655890:76921
x1,209:22766964,28655890
(1,209:22766964,28754193:266977,197518,0
x1,209:23001173,28754193
)
$1,209:23033941,28655890
k1,209:23218038,28655890:184097
x1,209:24091854,28655890
x1,209:25131331,28655890
k1,209:25315427,28655890:184096
x1,209:26007198,28655890
x1,209:26589742,28655890
x1,209:27718421,28655890
k1,209:27902518,28655890:184097
x1,209:28430449,28655890
k1,209:28614545,28655890:184096
x1,209:29524769,28655890
k1,209:29708866,28655890:184097
x1,209:30346023,28655890
x1,209:30819339,28655890
x1,209:32239289,28655890
k1,209:32239289,28655890:0
)
(1,210:16117433,29442322:16121856,551306,185604
x1,210:16590749,29442322
x1,209:16900225,29442322
x1,209:17227906,29442322
x1,209:17500972,29442322
g1,209:17719425,29442322
x1,209:18939126,29442322
x1,209:20067805,29442322
g1,209:20286258,29442322
$1,209:20286258,29442322
x1,209:20777779,29442322
[1,209:20777779,29627926:864526,736910,0
(1,209:20777779,29204497:379655,313481,0
x1,209:21099590,29204497
)
(1,209:20777779,29627926:864526,318577,0
x1,209:21093415,29627926
x1,209:21358868,29627926
x1,209:21609537,29627926
)
]
$1,209:21642305,29442322
x1,209:21824350,29442322
k1,210:32239289,29442322:10414939
g1,210:32239289,29442322
)
(1,213:16117433,31611130:16121856,409600,114688
k1,213:16471578,31611130:354145
h1,213:16471578,31611130:0,0,0
g1,213:16471578,31611130
x1,213:18416333,31611130
g1,213:18648983,31611130
x1,213:19134489,31611130
x1,213:23339626,31611130
g1,213:23572276,31611130
x1,213:24134513,31611130
g1,213:24367163,31611130
x1,213:25346594,31611130
g1,213:25579244,31611130
x1,213:27482403,31611130
x1,213:29178806,31611130
g1,213:29411456,31611130
x1,213:31885144,31611130
g1,213:31885144,31611130
k1,213:32239289,31611130:354145
)
(1,215:16117433,33329901:16121856,455111,127431
h1,214:16117433,33329901:655360,0,0
x1,214:17901470,33329901
k1,214:18151236,33329901:249766
x1,214:19935276,33329901
x1,214:21537272,33329901
k1,214:21787037,33329901:249765
x1,214:22442398,33329901
x1,214:22990352,33329901
x1,214:24231897,33329901
k1,214:24489491,33329901:257594
x1,214:25545352,33329901
k1,214:25795117,33329901:249765
x1,214:26705341,33329901
k1,214:26955107,33329901:249766
x1,214:28142949,33329901
k1,214:28392683,33329901:249734
x1,214:30089340,33329901
x1,214:32239289,33329901
k1,214:32239289,33329901:0
)
(1,215:16117433,34116333:16121856,455111,127431
x1,215:16772794,34116333
x1,215:17320748,34116333
x1,215:18380248,34116333
k1,214:18653016,34116333:272768
x1,214:20258651,34116333
k1,214:20531419,34116333:272768
x1,214:21223190,34116333
k1,214:21495958,34116333:272768
x1,214:22114911,34116333
k1,214:22401258,34116333:286347
x1,214:23276893,34116333
k1,214:23549661,34116333:272768
x1,214:23731706,34116333
x1,214:24095796,34116333
x1,214:24423477,34116333
x1,214:25153477,34116333
x1,214:25845248,34116333
x1,214:26081906,34116333
k1,214:26354675,34116333:272769
x1,214:27082855,34116333
x1,214:27994899,34116333
k1,214:28267667,34116333:272768
x1,214:28595348,34116333
k1,214:28868116,34116333:272768
x1,214:29778341,34116333
x1,214:30963454,34116333
k1,214:31236222,34116333:272768
x1,214:32020836,34116333
x1,214:32239289,34116333
k1,215:32239289,34116333:0
)
(1,215:16117433,34902765:16121856,455111,0
x1,215:16991249,34902765
x1,215:18119928,34902765
g1,214:18338381,34902765
x1,214:18866312,34902765
g1,214:19084765,34902765
x1,214:19669129,34902765
x1,214:21238356,34902765
k1,215:32239289,34902765:11000933
g1,215:32239289,34902765
)
(1,218:20638368,36757606:11600921,1198220,927973
(1,218:20638368,36757606:7079986,1198220,927973
x1,218:21065264,36757606
(1,218:21065264,36855909:537131,318577,0
x1,218:21380900,36855909
x1,218:21569627,36855909
)
x1,218:22203749,36757606
x1,218:22479547,36757606
g1,218:22661587,36757606
x1,218:23171313,36757606
g1,218:23353353,36757606
[1,218:23353353,36757606:946633,1198220,927973
(1,218:23353353,35938403:946633,313481,0
k1,218:23594517,35938403:241164
x1,218:24009626,35938403
k1,218:24299986,35938403:241164
)
(1,218:23353353,36757606:946633,688132,360452
(1,218:23353353,36135010:946633,65536,983048
x1,218:24299986,36135010
)
)
(1,218:23353353,37530842:946633,303558,89201
k1,218:23704984,37530842:351631
x1,218:23921847,37530842
k1,218:24299986,37530842:351630
)
]
g1,218:24409210,36757606
x1,218:24856675,36757606
(1,218:24856675,36855909:780503,318577,89201
x1,218:25172311,36855909
x1,218:25577901,36855909
)
[1,218:25637178,36757606:1021979,610631,187504
(1,218:25771362,36584663:0,437688,0
x1,218:26099043,36584663
)
(1,218:25637178,36757606:1021979,455111,187504
x1,218:26064074,36757606
(1,218:26064074,36855909:595083,318577,89201
x1,218:26379710,36855909
x1,218:26599880,36855909
)
)
]
x1,218:27260511,36757606
x1,218:27718354,36757606
)
(1,218:30528066,36757606:1711223,491520,163840
(1,218:30528066,36757606:1711223,491520,163840
x1,218:31984426,36757606
x1,218:32239289,36757606
)
)
)
(1,222:16117433,38797312:16121856,455111,187504
x1,222:17448179,38797312
k1,219:17785972,38797312:337793
$1,219:17785972,38797312
x1,219:18233437,38797312
(1,219:18233437,38895615:780503,318577,89201
x1,219:18549073,38895615
x1,219:18954663,38895615
)
$1,219:19013940,38797312
k1,219:19351733,38797312:337793
x1,219:19792281,38797312
k1,219:20130074,38797312:337793
x1,219:20457755,38797312
k1,219:20795548,38797312:337793
x1,219:21705773,38797312
x1,219:22890886,38797312
k1,219:23228679,38797312:337793
x1,219:24102495,38797312
x1,219:25141972,38797312
k1,219:25479765,38797312:337793
x1,219:27194626,38797312
k1,219:27532419,38797312:337793
x1,219:28806733,38797312
x1,219:31209727,38797312
k1,219:31547520,38797312:337793
x1,219:32020836,38797312
x1,219:32239289,38797312
k1,222:32239289,38797312:0
)
(1,222:16117433,39583744:16121856,455111,127431
x1,222:16408704,39583744
x1,222:17610200,39583744
x1,222:18105361,39583744
k1,219:18453062,39583744:347701
x1,219:19328697,39583744
k1,219:19676398,39583744:347701
x1,219:20950712,39583744
x1,219:22117618,39583744
k1,219:22465319,39583744:347701
x1,219:23685021,39583744
k1,219:24032721,39583744:347700
x1,219:24415016,39583744
k1,219:24762717,39583744:347701
x1,219:25672941,39583744
k1,219:26020642,39583744:347701
x1,219:26896277,39583744
x1,219:27444231,39583744
x1,219:28066824,39583744
x1,219:29140890,39583744
x1,219:30014706,39583744
k1,219:30362407,39583744:347701
x1,219:31017768,39583744
x1,219:32239289,39583744
k1,219:32239289,39583744:0
)
(1,222:16117433,40370176:16121856,491520,163840
x1,222:16590749,40370176
x1,222:16936635,40370176
x1,222:17650249,40370176
k1,219:17942345,40370176:292096
x1,219:18817980,40370176
k1,219:19110077,40370176:292097
x1,219:19765438,40370176
x1,219:20748480,40370176
x1,219:21296434,40370176
x1,219:22352294,40370176
k1,219:22864494,40370176:512200
x1,219:24195240,40370176
x1,219:25525988,40370176
k1,220:25818085,40370176:292097
x1,220:26291401,40370176
x1,220:26564467,40370176
k1,220:26856563,40370176:292096
x1,220:27511924,40370176
x1,220:28749829,40370176
k1,220:29041925,40370176:292096
x1,220:30015865,40370176
k1,220:30528066,40370176:512201
x1,220:32239289,40370176
k1,220:32239289,40370176:0
)
(1,222:16117433,41156608:16121856,455111,127431
x1,222:16703617,41156608
k1,220:16986301,41156608:282684
x1,220:17313982,41156608
k1,220:17596665,41156608:282683
x1,220:19235069,41156608
k1,220:19517753,41156608:282684
x1,220:20979573,41156608
x1,220:21764187,41156608
x1,220:22638003,41156608
x1,220:23766682,41156608
k1,220:24049366,41156608:282684
x1,220:24577297,41156608
k1,220:24859981,41156608:282684
x1,220:25770205,41156608
k1,220:26052888,41156608:282683
x1,220:27836928,41156608
x1,220:29438924,41156608
k1,220:29721608,41156608:282684
x1,220:30488017,41156608
x1,220:32239289,41156608
k1,220:32239289,41156608:0
)
(1,222:16117433,41943040:16121856,455111,127431
x1,222:17282520,41943040
x1,222:17832294,41943040
x1,222:19197630,41943040
x1,222:19962219,41943040
x1,222:20089650,41943040
k1,221:20403904,41943040:314254
x1,221:20950039,41943040
x1,221:21605400,41943040
x1,221:21969490,41943040
x1,221:22643056,41943040
x1,221:23662507,41943040
x1,221:23899165,41943040
k1,221:24194260,41943040:295095
x1,221:25596005,41943040
k1,221:25891022,41943040:295017
x1,221:26692019,41943040
x1,221:27347380,41943040
x1,221:27857106,41943040
x1,221:29244288,41943040
k1,221:29539383,41943040:295095
x1,221:30085518,41943040
k1,221:30380612,41943040:295094
x1,221:31547520,41943040
x1,221:32020836,41943040
x1,221:32239289,41943040
k1,222:32239289,41943040:0
)
(1,222:16117433,42729472:16121856,455111,127431
x1,222:16954839,42729472
g1,221:17173292,42729472
x1,221:17794065,42729472
x1,221:18121746,42729472
x1,221:19286833,42729472
g1,221:19505286,42729472
x1,221:19832967,42729472
g1,221:20051420,42729472
x1,221:20597555,42729472
x1,221:21527804,42729472
x1,221:22183165,42729472
x1,221:22419823,42729472
g1,221:22638276,42729472
x1,221:24276680,42729472
g1,221:24495133,42729472
x1,221:25077677,42729472
g1,221:25296130,42729472
x1,221:26206353,42729472
x1,221:26552238,42729472
g1,221:26770691,42729472
x1,221:27571688,42729472
x1,221:28227049,42729472
x1,221:28736775,42729472
x1,221:30047499,42729472
k1,222:32239289,42729472:2191790
g1,222:32239289,42729472
)
]
g1,228:32239289,-1310720
)
)
]
(1,228:-1184071,44695552:33423360,0,0
h1,228:-1184071,44695552:33423360,0,0
)
]
]
!90486
}2
!10
{3
[1,317:0,44695552:32239289,44695552,0
[1,317:-1184071,44695552:33423360,48693248,0
[1,317:-1184071,-2359296:33423360,1638400,0
(1,317:-1184071,-2359296:33423360,422343,0
(1,317:-1184071,-2359296:33423360,422343,0
k1,317:31256247,-2359296:32440318
g1,317:31911608,-2359296
x1,317:32239289,-2359296
)
)
]
[1,317:-1184071,42729472:33423360,44040192,0
(1,317:-1184071,-655360:33423360,655360,43384832
r1,317:-1184071,-655360:0,43384832,43384832
(1,317:-1184071,-1310720:16121856,0,44040192
[1,317:-1184071,-1310720:16121856,0,44040192
(1,224:-1184071,-655360:16121856,551306,185604
h1,223:-1184071,-655360:655360,0,0
x1,223:599966,-655360
k1,223:876921,-655360:276955
x1,223:3407344,-655360
k1,223:3684299,-655360:276955
x1,223:4157615,-655360
x1,223:4467091,-655360
x1,223:4794772,-655360
x1,223:5067838,-655360
k1,223:5344793,-655360:276955
x1,223:7693173,-655360
k1,223:7970129,-655360:276956
$1,223:7970129,-655360
x1,223:8461650,-655360
[1,223:8461650,-469756:864526,736910,0
(1,223:8461650,-893185:379655,313481,0
x1,223:8783461,-893185
)
(1,223:8461650,-469756:864526,318577,0
x1,223:8777286,-469756
x1,223:9042739,-469756
x1,223:9293408,-469756
)
]
$1,223:9326176,-655360
k1,223:9603131,-655360:276955
x1,223:10043679,-655360
k1,223:10320634,-655360:276955
x1,223:11012405,-655360
k1,223:11289360,-655360:276955
x1,223:14132899,-655360
k1,223:14409854,-655360:276955
x1,223:14937785,-655360
k1,223:14937785,-655360:0
)
(1,224:-1184071,131072:16121856,491520,163840
x1,224:-273847,131072
g1,223:-55394,131072
x1,223:1828769,131072
x1,223:3066675,131072
x1,223:4178968,131072
g1,223:4397421,131072
x1,223:6855027,131072
g1,223:7073480,131072
x1,223:9039566,131072
k1,224:14937785,131072:5898219
g1,224:14937785,131072
)
(1,226:-1184071,1678057:16121856,584074,162016
k1,225:-458475,1678057:725596
(1,225:-458475,1678057:0,584074,162016
g1,225:-458475,1678057
$1,225:-458475,1678057
h1,225:-458475,1678057:0,0,0
$1,225:-458475,1678057
)
k1,225:-458475,1678057:0
(1,225:-458475,1678057:873806,584074,162016
g1,225:-458475,1678057
k1,225:-21572,1678057:436903
$1,225:-21572,1678057
(1,225:-21572,1678057:0,0,0
h1,225:-21572,1678057:0,0,0
h1,225:-21572,1678057:0,0,0
)
$1,225:-21572,1678057
k1,225:415331,1678057:436903
)
k1,225:415331,1678057:0
(1,226:415331,1678057:13796858,584074,162016
g1,225:415331,1678057
$1,226:415331,1678057
(1,226:415331,1678057:2209018,584074,162016
x1,226:888647,1678057
(1,226:888647,1776360:379655,313481,0
x1,226:1210458,1776360
)
x1,226:1759823,1678057
[1,226:1759823,1840073:864526,746090,0
(1,226:1759823,1407464:379655,313481,0
x1,226:2081634,1407464
)
(1,226:1759823,1840073:864526,318577,0
x1,226:2075459,1840073
x1,226:2340912,1840073
x1,226:2591581,1840073
)
]
h1,226:2624349,1678057:0,0,0
)
$1,226:2624349,1678057
k1,226:14212189,1678057:11587840
)
k1,226:14937785,1678057:725596
(1,226:14937785,1678057:0,584074,162016
(1,226:14937785,1678057:0,0,0
g1,226:14937785,1678057
)
)
k1,226:14937785,1678057:0
)
(1,227:-1184071,2790349:16121856,688132,853791
k1,226:-458475,2790349:725596
(1,226:-458475,2790349:0,688132,853791
g1,226:-458475,2790349
$1,226:-458475,2790349
h1,226:-458475,2790349:0,0,0
$1,226:-458475,2790349
)
k1,226:-458475,2790349:0
(1,226:-458475,2790349:873806,688132,853791
g1,226:-458475,2790349
g1,226:-458475,2790349
$1,226:-458475,2790349
(1,226:-458475,2790349:873806,240435,0
h1,226:-458475,2790349:0,0,0
g1,226:-276435,2790349
x1,226:233291,2790349
g1,226:415331,2790349
h1,226:415331,2790349:0,0,0
)
$1,226:415331,2790349
g1,226:415331,2790349
)
k1,226:415331,2790349:0
(1,227:415331,2790349:13796858,688132,853791
g1,226:415331,2790349
$1,227:415331,2790349
(1,227:415331,2790349:13796858,688132,853791
x1,227:1153977,2790349
(1,227:1153977,2888652:585920,318577,0
x1,227:1469613,2888652
x1,227:1707129,2888652
)
g1,227:1885529,2790349
x1,227:2395255,2790349
g1,227:2540887,2790349
x1,227:3024670,2790349
(1,227:3024670,2888652:630317,318577,0
x1,227:3340306,2888652
x1,227:3605759,2888652
)
x1,227:4401371,2790349
[1,227:4401371,2952365:864526,746090,0
(1,227:4401371,2519756:379655,313481,0
x1,227:4723182,2519756
)
(1,227:4401371,2952365:864526,318577,0
x1,227:4717007,2952365
x1,227:4982460,2952365
x1,227:5233129,2952365
)
]
g1,227:5411529,2790349
x1,227:5921255,2790349
g1,227:6066887,2790349
[1,227:6066887,2790349:1378350,688132,853791
(1,227:6066887,2790349:1378350,688132,360452
k1,227:6282746,2790349:215859
(1,227:6282746,2167753:946633,65536,983048
x1,227:7229379,2167753
)
k1,227:7445237,2790349:215858
)
(1,227:6066887,3578604:1378350,318577,0
x1,227:6382523,3578604
(1,227:6385830,3447533:192058,182045,0
x1,227:6545120,3447533
)
x1,227:6840034,3578604
(1,227:6856494,3447533:177267,182045,0
x1,227:7000993,3447533
)
x1,227:7267970,3578604
(1,227:7267970,3447533:177267,182045,0
x1,227:7412469,3447533
)
)
]
x1,227:8095741,2790349
x1,227:8425545,2790349
x1,227:9471315,2790349
(1,227:9518191,2519756:588242,318577,0
x1,227:10073665,2519756
)
x1,227:10684119,2790349
(1,227:10696255,2519756:183865,254863,0
x1,227:10847352,2519756
)
x1,227:11197788,2790349
(1,227:11221301,2519756:183865,254863,0
x1,227:11372398,2519756
)
x1,227:11688777,2790349
(1,227:11688777,2519756:183865,254863,0
x1,227:11839874,2519756
)
x1,227:12619026,2790349
[1,227:12619026,2952365:1411118,746090,0
(1,227:12619026,2519756:379655,313481,0
x1,227:12940837,2519756
)
(1,227:12619026,2952365:1411118,318577,0
x1,227:12934662,2952365
(1,227:12937969,2821294:192058,182045,0
x1,227:13097259,2821294
)
x1,227:13392173,2952365
(1,227:13408633,2821294:177267,182045,0
x1,227:13553132,2821294
)
x1,227:13820109,2952365
(1,227:13820109,2821294:177267,182045,0
x1,227:13964608,2821294
)
)
]
x1,227:14212189,2790349
h1,227:14212189,2790349:0,0,0
)
$1,227:14212189,2790349
g1,227:14212189,2790349
)
k1,227:14937785,2790349:725596
(1,227:14937785,2790349:0,688132,853791
(1,227:14937785,2790349:0,0,0
g1,227:14937785,2790349
)
)
k1,227:14937785,2790349:0
)
(1,228:-1184071,4397804:16121856,491520,163840
k1,227:-458475,4397804:725596
(1,228:-458475,4397804:0,491520,163840
g1,227:-458475,4397804
$1,228:-458475,4397804
(1,228:-458475,4397804:0,0,0
)
$1,228:-458475,4397804
)
k1,228:-458475,4397804:0
(1,228:-458475,4397804:873806,491520,163840
g1,228:-458475,4397804
k1,228:-21572,4397804:436903
$1,228:-21572,4397804
(1,228:-21572,4397804:0,0,0
h1,228:-21572,4397804:0,0,0
h1,228:-21572,4397804:0,0,0
)
$1,228:-21572,4397804
k1,228:415331,4397804:436903
)
k1,228:415331,4397804:0
(1,228:415331,4397804:13796858,491520,163840
g1,228:415331,4397804
$1,228:415331,4397804
h1,228:415331,4397804:0,0,0
$1,228:415331,4397804
k1,228:14212189,4397804:13796858
)
k1,228:14937785,4397804:725596
(1,228:14937785,4397804:0,491520,163840
(1,228:14937785,4397804:0,491520,163840
k1,228:13226562,4397804:-1711223
(1,228:13226562,4397804:1711223,491520,163840
x1,228:14682922,4397804
x1,228:14937785,4397804
)
)
)
k1,228:14937785,4397804:0
)
(1,231:-1184071,5944790:16121856,491520,163840
x1,231:492560,5944790
k1,229:879271,5944790:386711
$1,229:879271,5944790
x1,229:1352587,5944790
(1,229:1352587,6043093:379655,313481,0
x1,229:1674398,6043093
)
$1,229:1732242,5944790
k1,229:2118953,5944790:386711
x1,229:2559501,5944790
k1,229:2946212,5944790:386711
x1,229:3637983,5944790
k1,229:4024694,5944790:386711
x1,229:4680055,5944790
x1,229:5901576,5944790
k1,229:6288286,5944790:386710
x1,229:7380554,5944790
x1,229:7744644,5944790
x1,229:8072325,5944790
x1,229:9201003,5944790
k1,229:9587714,5944790:386711
x1,229:10643575,5944790
k1,229:11030286,5944790:386711
$1,229:11030286,5944790
x1,229:11514069,5944790
(1,229:11514069,6043093:585920,318577,0
x1,229:11829705,6043093
x1,229:12067221,6043093
)
$1,229:12099989,5944790
k1,229:12486700,5944790:386711
x1,229:12741563,5944790
$1,229:12741563,5944790
x1,229:13225346,5944790
(1,229:13225346,6043093:630317,318577,0
x1,229:13540982,6043093
x1,229:13806435,6043093
)
$1,229:13855663,5944790
x1,229:14110526,5944790
k1,229:14497237,5944790:386711
x1,229:14937785,5944790
k1,229:14937785,5944790:0
)
(1,231:-1184071,6731222:16121856,455111,127431
x1,231:-273847,6731222
k1,229:1694,6731222:275541
x1,229:1698351,6731222
x1,229:3848300,6731222
k1,229:4123841,6731222:275541
x1,229:4779202,6731222
x1,229:6000723,6731222
k1,229:6276265,6731222:275542
x1,229:7131877,6731222
x1,229:7769033,6731222
k1,229:8044574,6731222:275541
x1,229:8408664,6731222
x1,229:8736345,6731222
k1,229:9011886,6731222:275541
x1,229:9922110,6731222
k1,229:10197651,6731222:275541
x1,229:11385493,6731222
k1,229:11660977,6731222:275484
x1,229:12461974,6731222
x1,229:13117335,6731222
x1,229:13627061,6731222
x1,229:14937785,6731222
k1,229:14937785,6731222:0
)
(1,231:-1184071,7517654:16121856,556402,163840
x1,231:-627470,7517654
(1,230:-580594,7279829:588242,318577,0
x1,230:-25120,7279829
)
$1,230:7648,7517654
k1,230:272135,7517654:264487
x1,230:712683,7517654
k1,230:977169,7517654:264486
x1,230:1887393,7517654
k1,230:2151880,7517654:264487
x1,230:4629508,7517654
x1,230:5794595,7517654
k1,230:6059081,7517654:264486
x1,230:6241126,7517654
x1,230:6605216,7517654
x1,230:7389828,7517654
x1,230:8008780,7517654
x1,230:9137459,7517654
k1,230:9401946,7517654:264487
x1,230:9747832,7517654
x1,230:10277581,7517654
x1,230:11114987,7517654
k1,230:11379473,7517654:264486
x1,230:12435334,7517654
k1,230:12699821,7517654:264487
$1,230:12699821,7517654
x1,230:13277507,7517654
x1,230:13607311,7517654
x1,230:14169298,7517654
k1,230:14428059,7517654:258761
x1,230:14937785,7517654
k1,231:14937785,7517654:0
)
(1,231:-1184071,8304086:16121856,491520,163840
x1,231:-575130,8304086
(1,230:-575130,8402389:630317,318577,0
x1,230:-259494,8402389
x1,230:5959,8402389
)
x1,230:482083,8304086
(1,230:482083,8402389:585920,318577,0
x1,230:797719,8402389
x1,230:1035235,8402389
)
x1,230:1322866,8304086
$1,230:1322866,8304086
x1,230:1504911,8304086
k1,231:14937785,8304086:13432874
g1,231:14937785,8304086
)
(1,234:-1184071,9169273:16121856,491520,163840
h1,232:-1184071,9169273:655360,0,0
x1,232:144855,9169273
x1,232:381512,9169273
k1,232:572658,9169273:191146
x1,232:1555700,9169273
k1,232:1746846,9169273:191146
x1,232:2092732,9169273
x1,232:3350662,9169273
k1,232:3541808,9169273:191146
x1,232:4743305,9169273
k1,232:4934451,9169273:191146
x1,232:5844675,9169273
k1,232:6035821,9169273:191146
x1,232:7492179,9169273
x1,232:7819860,9169273
x1,232:8948538,9169273
k1,232:9139684,9169273:191146
x1,232:9667615,9169273
k1,232:9858761,9169273:191146
x1,232:11133076,9169273
k1,232:11324195,9169273:191119
x1,232:11870330,9169273
k1,232:12061476,9169273:191146
x1,232:13035416,9169273
k1,232:13226562,9169273:191146
x1,232:14937785,9169273
k1,232:14937785,9169273:0
)
(1,234:-1184071,9955705:16121856,491520,163840
x1,234:-743523,9955705
k1,232:-490713,9955705:252810
x1,232:55422,9955705
x1,232:383103,9955705
x1,232:1804874,9955705
x1,232:2041532,9955705
k1,232:2294342,9955705:252810
x1,232:3934566,9955705
k1,232:4187375,9955705:252809
x1,232:4515056,9955705
k1,232:4767866,9955705:252810
x1,232:6406270,9955705
k1,232:6659080,9955705:252810
x1,232:10908009,9955705
k1,232:11160819,9955705:252810
x1,232:12134759,9955705
k1,232:12387568,9955705:252809
x1,232:14098791,9955705
k1,232:14351601,9955705:252810
x1,232:14937785,9955705
k1,232:14937785,9955705:0
)
(1,234:-1184071,10742137:16121856,491520,163840
x1,234:-710755,10742137
x1,232:108446,10742137
k1,232:541450,10742137:433004
x1,232:2309105,10742137
k1,233:2574802,10742137:265697
x1,233:3485026,10742137
k1,233:3750724,10742137:265698
x1,233:7999653,10742137
k1,233:8265350,10742137:265697
x1,233:9239290,10742137
k1,233:9504988,10742137:265698
x1,233:11398256,10742137
k1,233:11675764,10742137:277508
x1,233:12585988,10742137
k1,233:12851685,10742137:265697
x1,233:14126000,10742137
k1,233:14391650,10742137:265650
x1,233:14937785,10742137
k1,233:14937785,10742137:0
)
(1,234:-1184071,11528569:16121856,491520,163840
x1,234:-210131,11528569
g1,233:8322,11528569
x1,233:1719545,11528569
g1,233:1937998,11528569
x1,233:4989070,11528569
g1,233:5207523,11528569
x1,233:5793707,11528569
k1,234:14937785,11528569:9144078
g1,234:14937785,11528569
)
(1,237:-1184071,13075554:16121856,584074,163840
k1,235:110143,13075554:1294214
(1,235:110143,13075554:2209018,584074,163840
g1,235:110143,13075554
$1,235:110143,13075554
(1,235:110143,13075554:2209018,584074,162016
x1,235:583459,13075554
(1,235:583459,13173857:379655,313481,0
x1,235:905270,13173857
)
x1,235:1454635,13075554
[1,235:1454635,13237570:864526,746090,0
(1,235:1454635,12804961:379655,313481,0
x1,235:1776446,12804961
)
(1,235:1454635,13237570:864526,318577,0
x1,235:1770271,13237570
x1,235:2035724,13237570
x1,235:2286393,13237570
)
]
)
$1,235:2319161,13075554
)
k1,235:2319161,13075554:0
(1,235:2319161,13075554:873806,584074,163840
g1,235:2319161,13075554
g1,235:2319161,13075554
$1,235:2319161,13075554
(1,235:2319161,13075554:873806,240435,0
h1,235:2319161,13075554:0,0,0
g1,235:2501201,13075554
x1,235:3010927,13075554
g1,235:3192967,13075554
h1,235:3192967,13075554:0,0,0
)
$1,235:3192967,13075554
g1,235:3192967,13075554
)
k1,235:3192967,13075554:0
(1,237:3192967,13075554:10450604,584074,163840
g1,236:3192967,13075554
$1,237:3192967,13075554
(1,237:3192967,13075554:4850566,584074,163840
x1,237:3931613,13075554
(1,237:3931613,13173857:585920,318577,0
x1,237:4247249,13173857
x1,237:4484765,13173857
)
g1,237:4663165,13075554
x1,237:5172891,13075554
g1,237:5318523,13075554
x1,237:5802306,13075554
(1,237:5802306,13173857:630317,318577,0
x1,237:6117942,13173857
x1,237:6383395,13173857
)
x1,237:7179007,13075554
[1,237:7179007,13237570:864526,746090,0
(1,237:7179007,12804961:379655,313481,0
x1,237:7500818,12804961
)
(1,237:7179007,13237570:864526,318577,0
x1,237:7494643,13237570
x1,237:7760096,13237570
x1,237:8010765,13237570
)
]
h1,237:8043533,13075554:0,0,0
)
$1,237:8043533,13075554
k1,237:13643571,13075554:5600038
)
k1,237:14937785,13075554:1294214
(1,237:14937785,13075554:0,584074,163840
(1,237:14937785,13075554:0,0,0
g1,237:14937785,13075554
)
)
k1,237:14937785,13075554:0
)
(1,238:-1184071,14189670:16121856,688132,919327
k1,237:110143,14189670:1294214
(1,237:110143,14189670:2209018,688132,919327
k1,237:2319161,14189670:2209018
$1,237:2319161,14189670
h1,237:2319161,14189670:0,0,0
$1,237:2319161,14189670
)
k1,237:2319161,14189670:0
(1,237:2319161,14189670:873806,688132,919327
g1,237:2319161,14189670
k1,237:2355569,14189670:36408
$1,237:2355569,14189670
(1,237:2355569,14189670:800990,382293,54613
h1,237:2355569,14189670:0,0,0
g1,237:2501201,14189670
x1,237:3010927,14189670
g1,237:3156559,14189670
h1,237:3156559,14189670:0,0,0
)
$1,237:3156559,14189670
k1,237:3192967,14189670:36408
)
k1,237:3192967,14189670:0
(1,238:3192967,14189670:10450604,688132,919327
g1,237:3192967,14189670
$1,238:3192967,14189670
(1,238:3192967,14189670:10450604,688132,919327
[1,238:3192967,14189670:3394164,688132,919327
(1,238:3192967,14189670:3394164,688132,360452
k1,238:4416733,14189670:1223766
(1,238:4416733,13567074:946633,65536,983048
x1,238:5363366,13567074
)
k1,238:6587131,14189670:1223765
)
(1,238:3192967,14977925:3394164,318577,65536
x1,238:3508603,14977925
(1,238:3511910,14846854:192058,182045,0
x1,238:3671200,14846854
)
x1,238:3938177,14977925
(1,238:3938177,14846854:177267,182045,0
x1,238:4082676,14846854
)
x1,238:4349653,14977925
(1,238:4349653,15043461:255776,211171,0
x1,238:4572661,15043461
)
x1,238:4839638,14977925
(1,238:4839638,15043461:255776,211171,0
x1,238:5062646,15043461
)
x1,238:5357560,14977925
(1,238:5374020,14846854:177267,182045,0
x1,238:5518519,14846854
)
x1,238:5813433,14977925
(1,238:5813433,15043461:255776,211171,0
x1,238:6036441,15043461
)
x1,238:6331355,14977925
(1,238:6331355,15043461:255776,211171,0
x1,238:6554363,15043461
)
)
]
g1,238:6696355,14189670
x1,238:7143820,14189670
[1,238:7143820,14351686:1075905,646056,65536
(1,238:7215271,13919077:301284,213447,0
x1,238:7483787,13919077
)
(1,238:7143820,14351686:1075905,318577,65536
x1,238:7459456,14351686
x1,238:7931181,14351686
(1,238:7931181,14417222:255776,211171,0
x1,238:8154189,14417222
)
)
]
x1,238:8667190,14189670
(1,238:8667190,14287973:1148239,318577,65536
x1,238:8982826,14287973
x1,238:9248279,14287973
x1,238:9526885,14287973
(1,238:9526885,14353509:255776,211171,0
x1,238:9749893,14353509
)
)
x1,238:10262894,14189670
(1,238:10262894,14287973:1430439,318577,65536
x1,238:10578530,14287973
(1,238:10581837,14156902:177267,182045,0
x1,238:10726336,14156902
)
x1,238:10993313,14287973
(1,238:10993313,14156902:177267,182045,0
x1,238:11137812,14156902
)
x1,238:11404789,14287973
(1,238:11404789,14353509:255776,211171,0
x1,238:11627797,14353509
)
)
x1,238:12140798,14189670
[1,238:12140798,14351686:1502773,646056,65536
(1,238:12212249,13919077:301284,213447,0
x1,238:12480765,13919077
)
(1,238:12140798,14351686:1502773,318577,65536
x1,238:12456434,14351686
(1,238:12459741,14220615:177267,182045,0
x1,238:12604240,14220615
)
x1,238:12899154,14351686
(1,238:12915614,14220615:177267,182045,0
x1,238:13060113,14220615
)
x1,238:13355027,14351686
(1,238:13355027,14417222:255776,211171,0
x1,238:13578035,14417222
)
)
]
h1,238:13643571,14189670:0,0,0
)
$1,238:13643571,14189670
g1,238:13643571,14189670
)
k1,238:14937785,14189670:1294214
(1,238:14937785,14189670:0,688132,919327
(1,238:14937785,14189670:0,0,0
g1,238:14937785,14189670
)
)
k1,238:14937785,14189670:0
)
(1,240:-1184071,15960311:16121856,589170,163840
k1,238:110143,15960311:1294214
(1,238:110143,15960311:2209018,589170,163840
k1,238:2319161,15960311:2209018
$1,238:2319161,15960311
h1,238:2319161,15960311:0,0,0
$1,238:2319161,15960311
)
k1,238:2319161,15960311:0
(1,238:2319161,15960311:873806,589170,163840
g1,238:2319161,15960311
k1,238:2756064,15960311:436903
$1,238:2756064,15960311
(1,238:2756064,15960311:0,0,0
h1,238:2756064,15960311:0,0,0
h1,238:2756064,15960311:0,0,0
)
$1,238:2756064,15960311
k1,238:3192967,15960311:436903
)
k1,238:3192967,15960311:0
(1,240:3192967,15960311:10450604,589170,163840
g1,238:3192967,15960311
$1,240:3192967,15960311
(1,240:3192967,15960311:8037934,589170,163840
x1,240:4353197,15960311
[1,240:4365333,15960311:577614,437688,98303
(1,240:4379708,15960311:0,437688,0
x1,240:4707389,15960311
)
(1,240:4365333,15960311:577614,282168,98303
x1,240:4648944,15960311
(1,240:4648944,16058614:294003,295640,0
x1,240:4910179,16058614
)
)
]
[1,240:4942947,15960311:611671,437688,98303
(1,240:4967902,15960311:0,437688,0
x1,240:5295583,15960311
)
(1,240:4942947,15960311:611671,282168,98303
x1,240:5260615,15960311
(1,240:5260615,16058614:294003,295640,0
x1,240:5521850,16058614
)
)
]
x1,240:6293264,15960311
(1,240:6340140,15689718:588242,318577,0
x1,240:6895614,15689718
)
x1,240:7506068,15960311
(1,240:7518204,15689718:183865,254863,0
x1,240:7669301,15689718
)
[1,240:7702069,15960311:577614,437688,98303
(1,240:7716444,15960311:0,437688,0
x1,240:8044125,15960311
)
(1,240:7702069,15960311:577614,282168,98303
x1,240:7985680,15960311
(1,240:7985680,16058614:294003,295640,0
x1,240:8246915,16058614
)
)
]
[1,240:8279683,15960311:611671,437688,98303
(1,240:8304638,15960311:0,437688,0
x1,240:8632319,15960311
)
(1,240:8279683,15960311:611671,282168,98303
x1,240:8597351,15960311
(1,240:8597351,16058614:294003,295640,0
x1,240:8858586,16058614
)
)
]
x1,240:9637738,15960311
[1,240:9637738,16122327:1411118,746090,0
(1,240:9637738,15689718:379655,313481,0
x1,240:9959549,15689718
)
(1,240:9637738,16122327:1411118,318577,0
x1,240:9953374,16122327
(1,240:9956681,15991256:192058,182045,0
x1,240:10115971,15991256
)
x1,240:10410885,16122327
(1,240:10427345,15991256:177267,182045,0
x1,240:10571844,15991256
)
x1,240:10838821,16122327
(1,240:10838821,15991256:177267,182045,0
x1,240:10983320,15991256
)
)
]
x1,240:11230901,15960311
h1,240:11230901,15960311:0,0,0
)
$1,240:11230901,15960311
k1,240:13643571,15960311:2412670
)
k1,240:14937785,15960311:1294214
(1,240:14937785,15960311:0,589170,163840
(1,240:14937785,15960311:0,0,0
g1,240:14937785,15960311
)
)
k1,240:14937785,15960311:0
)
(1,240:-1184071,16943351:16121856,491520,163840
k1,240:110143,16943351:1294214
(1,240:110143,16943351:2209018,491520,163840
k1,240:2319161,16943351:2209018
$1,240:2319161,16943351
h1,240:2319161,16943351:0,0,0
$1,240:2319161,16943351
)
k1,240:2319161,16943351:0
(1,240:2319161,16943351:873806,491520,163840
g1,240:2319161,16943351
k1,240:2756064,16943351:436903
$1,240:2756064,16943351
(1,240:2756064,16943351:0,0,0
h1,240:2756064,16943351:0,0,0
h1,240:2756064,16943351:0,0,0
)
$1,240:2756064,16943351
k1,240:3192967,16943351:436903
)
k1,240:3192967,16943351:0
(1,240:3192967,16943351:10450604,491520,163840
g1,240:3192967,16943351
$1,240:3192967,16943351
h1,240:3192967,16943351:0,0,0
$1,240:3192967,16943351
k1,240:13643571,16943351:10450604
)
k1,240:14937785,16943351:1294214
(1,240:14937785,16943351:0,491520,163840
(1,240:14937785,16943351:0,491520,163840
k1,240:13226562,16943351:-1711223
(1,240:13226562,16943351:1711223,491520,163840
x1,240:14682922,16943351
x1,240:14937785,16943351
)
)
)
k1,240:14937785,16943351:0
)
(1,242:-1184071,18490336:16121856,455111,251140
x1,242:-373970,18490336
k1,241:-61621,18490336:312349
x1,241:484514,18490336
x1,241:3215189,18490336
k1,241:3527537,18490336:312348
x1,241:3855218,18490336
k1,241:4167567,18490336:312349
x1,241:5825996,18490336
k1,241:6138344,18490336:312348
$1,241:6138344,18490336
x1,241:6585809,18490336
(1,241:6585809,18588639:1075905,318577,65536
x1,241:6901445,18588639
x1,241:7138961,18588639
(1,241:7138961,18654175:255776,211171,0
x1,241:7361969,18654175
)
x1,241:7628946,18588639
)
x1,241:8109179,18490336
[1,241:8109179,18675940:1148239,636876,65536
(1,241:8180630,18252511:301284,213447,0
x1,241:8449146,18252511
)
(1,241:8109179,18675940:1148239,318577,65536
x1,241:8424815,18675940
x1,241:8690268,18675940
(1,241:8690268,18741476:255776,211171,0
x1,241:8913276,18741476
)
x1,241:9208190,18675940
)
]
$1,241:9257418,18490336
k1,241:9569767,18490336:312349
x1,241:10261538,18490336
k1,241:10573886,18490336:312348
x1,241:10937976,18490336
x1,241:11902815,18490336
k1,241:12215164,18490336:312349
x1,241:13569576,18490336
k1,241:13881924,18490336:312348
x1,241:14937785,18490336
k1,241:14937785,18490336:0
)
(1,242:-1184071,19276768:16121856,455111,127431
x1,242:1404608,19276768
k1,241:1560047,19276768:155439
x1,241:2288227,19276768
k1,241:2443665,19276768:155438
x1,241:3135436,19276768
x1,241:4100275,19276768
k1,241:4255714,19276768:155439
$1,241:4255714,19276768
x1,241:4539325,19276768
$1,241:4539325,19276768
k1,241:4694763,19276768:155438
x1,241:5750624,19276768
k1,241:5906063,19276768:155439
$1,241:5906063,19276768
x1,241:6223731,19276768
$1,241:6247244,19276768
x1,241:6429289,19276768
k1,241:6597331,19276768:168042
x1,241:6925012,19276768
k1,241:7080450,19276768:155438
x1,241:8209127,19276768
k1,241:8364566,19276768:155439
x1,241:10894989,19276768
k1,241:11050427,19276768:155438
x1,241:11523743,19276768
x1,241:11833219,19276768
x1,241:12160900,19276768
x1,241:12433966,19276768
k1,241:12589405,19276768:155439
x1,241:14937785,19276768
k1,241:14937785,19276768:0
)
(1,242:-1184071,20063200:16121856,603348,185604
[1,241:-1184071,20063200:1356047,603348,185604
(1,241:-1011126,19897540:0,437688,0
x1,241:-683445,19897540
)
(1,241:-1184071,20063200:1356047,551306,185604
x1,241:-692550,20063200
[1,241:-692550,20248804:864526,736910,0
(1,241:-692550,19825375:379655,313481,0
x1,241:-370739,19825375
)
(1,241:-692550,20248804:864526,318577,0
x1,241:-376914,20248804
x1,241:122748,20248804
)
]
)
]
$1,241:171976,20063200
g1,241:390429,20063200
x1,241:2067060,20063200
k1,242:14937785,20063200:12870725
g1,242:14937785,20063200
)
(1,245:-1184071,21708405:16121856,633512,197695
k1,243:4633896,21708405:5817967
(1,245:4633896,21708405:4485923,633512,197695
g1,243:4633896,21708405
$1,245:4633896,21708405
(1,245:4633896,21708405:4485923,633512,197695
[1,245:4633896,21708405:871176,603348,162016
(1,245:4806841,21542745:0,437688,0
x1,245:5134522,21542745
)
(1,245:4633896,21708405:871176,584074,162016
x1,245:5125417,21708405
[1,245:5125417,21870421:379655,746090,0
(1,245:5125417,21437812:379655,313481,0
x1,245:5447228,21437812
)
(1,245:5125417,21870421:351711,318577,0
x1,245:5441053,21870421
)
]
)
]
g1,245:5687112,21708405
x1,245:6196838,21708405
g1,245:6378878,21708405
x1,245:6826343,21708405
[1,245:6826343,21906100:623124,831207,0
(1,245:6897794,21393470:551673,318577,89201
x1,245:7159940,21393470
x1,245:7416699,21393470
)
(1,245:6826343,21906100:351711,318577,0
x1,245:7141979,21906100
)
]
x1,245:7940988,21708405
[1,245:7940988,21870421:379655,746090,0
(1,245:7940988,21437812:379655,313481,0
x1,245:8262799,21437812
)
(1,245:7940988,21870421:351711,318577,0
x1,245:8256624,21870421
)
]
x1,245:8768108,21708405
[1,245:8768108,21870421:351711,630127,0
(1,245:8839559,21437812:266977,197518,0
x1,245:9073768,21437812
)
(1,245:8768108,21870421:351711,318577,0
x1,245:9083744,21870421
)
]
)
$1,245:9119819,21708405
)
k1,245:9119819,21708405:0
(1,245:9119819,21708405:0,633512,197695
g1,245:9119819,21708405
g1,245:9119819,21708405
$1,245:9119819,21708405
(1,245:9119819,21708405:0,0,0
h1,245:9119819,21708405:0,0,0
h1,245:9119819,21708405:0,0,0
)
$1,245:9119819,21708405
g1,245:9119819,21708405
)
k1,245:9119819,21708405:0
(1,245:9119819,21708405:0,633512,197695
g1,245:9119819,21708405
$1,245:9119819,21708405
h1,245:9119819,21708405:0,0,0
$1,245:9119819,21708405
g1,245:9119819,21708405
)
k1,245:14937785,21708405:5817966
(1,245:14937785,21708405:0,633512,197695
(1,245:14937785,21708405:0,491520,163840
k1,245:13226562,21708405:-1711223
(1,245:13226562,21708405:1711223,491520,163840
x1,245:14682922,21708405
x1,245:14937785,21708405
)
)
)
k1,245:14937785,21708405:0
)
(1,249:-1184071,23255391:16121856,491520,163840
x1,249:-819981,23255391
x1,246:1204356,23255391
k1,246:1435321,23255391:230965
x1,246:2127092,23255391
k1,246:2358057,23255391:230965
x1,246:5460099,23255391
k1,246:5691064,23255391:230965
x1,246:6218995,23255391
k1,246:6449960,23255391:230965
x1,246:7423900,23255391
k1,246:7654865,23255391:230965
x1,246:9366088,23255391
k1,246:9597053,23255391:230965
x1,246:10871367,23255391
k1,246:11102332,23255391:230965
x1,246:11794103,23255391
k1,246:12025068,23255391:230965
x1,246:13481426,23255391
x1,246:13809107,23255391
x1,246:14937785,23255391
k1,246:14937785,23255391:0
)
(1,249:-1184071,24169253:16121856,684486,197695
x1,249:-710755,24169253
(1,246:-710755,24267556:379655,313481,0
x1,246:-388944,24267556
)
$1,246:-331100,24169253
x1,246:-149055,24169253
k1,246:141041,24169253:290096
x1,246:1471787,24169253
k1,247:1686714,24169253:214927
$1,247:1686714,24169253
x1,247:2134179,24169253
[1,247:2134179,24366948:1026636,882181,0
(1,247:2205630,23828831:955185,344064,114688
x1,247:2906786,23828831
x1,247:3128047,23828831
)
(1,247:2134179,24366948:351711,318577,0
x1,247:2449815,24366948
)
]
$1,247:3160815,24169253
k1,247:3375743,24169253:214928
x1,247:3816291,24169253
k1,247:4031218,24169253:214927
x1,247:4722989,24169253
k1,247:4937916,24169253:214927
$1,247:4937916,24169253
x1,247:5464479,24169253
(1,247:5464479,24267556:266977,197518,0
x1,247:5698688,24267556
)
k1,247:5870037,24169253:138581
x1,247:6379763,24169253
k1,247:6518344,24169253:138581
x1,247:7044907,24169253
(1,247:7044907,24267556:266977,197518,0
x1,247:7279116,24267556
)
$1,247:7311884,24169253
k1,247:7526811,24169253:214927
x1,247:7781674,24169253
$1,247:7781674,24169253
x1,247:8308237,24169253
(1,247:8308237,24267556:311374,197518,0
x1,247:8570383,24267556
)
k1,247:8758192,24169253:138581
x1,247:9267918,24169253
k1,247:9406499,24169253:138581
x1,247:9933062,24169253
(1,247:9933062,24267556:311374,197518,0
x1,247:10195208,24267556
)
$1,247:10244436,24169253
x1,247:10499299,24169253
k1,247:10714227,24169253:214928
x1,247:12809565,24169253
k1,247:13024492,24169253:214927
x1,247:14937785,24169253
k1,247:14937785,24169253:0
)
(1,249:-1184071,24955685:16121856,491520,163840
x1,249:530790,24955685
k1,247:750454,24955685:219664
x1,247:2683769,24955685
k1,247:2903433,24955685:219664
x1,247:4110390,24955685
k1,247:4330053,24955685:219663
x1,247:4657734,24955685
x1,247:4985415,24955685
x1,247:5515164,24955685
k1,247:5734828,24955685:219664
x1,247:8866000,24955685
k1,247:9085664,24955685:219664
x1,247:9686413,24955685
x1,247:11652496,24955685
k1,247:11872160,24955685:219664
x1,247:13732659,24955685
k1,247:14027562,24955685:294903
x1,247:14701128,24955685
k1,248:14027562,24955685:-54614
x1,248:14937785,24955685
k1,248:14937785,24955685:0
)
(1,249:-1184071,25742117:16121856,491520,163840
x1,249:53834,25742117
k1,248:283660,25742117:229826
x1,248:1485157,25742117
k1,248:1714984,25742117:229827
x1,248:2625208,25742117
k1,248:2855034,25742117:229826
x1,248:7362466,25742117
k1,248:7592293,25742117:229827
x1,248:8566233,25742117
k1,248:8796059,25742117:229826
x1,248:10507282,25742117
k1,248:10737108,25742117:229826
x1,248:11792969,25742117
k1,248:12022796,25742117:229827
x1,248:12996736,25742117
k1,248:13226562,25742117:229826
x1,248:14937785,25742117
k1,248:14937785,25742117:0
)
(1,249:-1184071,26528549:16121856,455111,127431
x1,249:-126391,26528549
k1,248:69330,26528549:195721
x1,248:615465,26528549
k1,248:805503,26528549:190038
x1,248:3028270,26528549
k1,248:3223991,26528549:195721
x1,248:3770126,26528549
x1,248:5355736,26528549
x1,248:5592394,26528549
k1,248:5782432,26528549:190038
x1,248:7113181,26528549
k1,248:7303218,26528549:190037
x1,248:8213442,26528549
k1,248:8403480,26528549:190038
x1,248:10498818,26528549
k1,248:10688856,26528549:190038
x1,248:14937785,26528549
k1,248:14937785,26528549:0
)
(1,249:-1184071,27314981:16121856,455111,127431
x1,249:-656140,27314981
g1,248:-437687,27314981
x1,248:2622485,27314981
g1,248:2840938,27314981
x1,248:5371361,27314981
g1,248:5589814,27314981
x1,248:7235498,27314981
g1,248:7453951,27314981
x1,248:7635996,27314981
k1,249:14937785,27314981:7301789
g1,249:14937785,27314981
)
(1,252:-1184071,28956633:16121856,688132,819204
k1,250:3920331,28956633:5104402
(1,252:3920331,28956633:5913053,688132,819204
g1,250:3920331,28956633
$1,252:3920331,28956633
(1,252:3920331,28956633:5913053,688132,819204
x1,252:4504239,28956633
[1,252:4504239,29118649:497819,687472,0
(1,252:4542012,28686040:183865,254863,0
x1,252:4693109,28686040
)
(1,252:4504239,29118649:497819,197518,0
x1,252:4969290,29118649
)
]
x1,252:5256921,28956633
g1,252:5438961,28956633
x1,252:5948687,28956633
g1,252:6130727,28956633
[1,252:6130727,28956633:946633,688132,819204
(1,252:6130727,28956633:946633,688132,360452
(1,252:6130727,28334037:946633,65536,983048
x1,252:7077360,28334037
)
)
(1,252:6130727,29710301:946633,197518,0
k1,252:6442061,29710301:311334
x1,252:6766027,29710301
k1,252:7077360,29710301:311333
)
]
g1,252:7186584,28956633
x1,252:7634049,28956633
(1,252:7634049,29054936:821785,197518,0
x1,252:8423066,29054936
)
x1,252:9039742,28956633
(1,252:9039742,29054936:356734,197518,0
x1,252:9363708,29054936
)
x1,252:9833384,28956633
)
$1,252:9833384,28956633
)
k1,252:9833384,28956633:0
(1,252:9833384,28956633:0,688132,819204
g1,252:9833384,28956633
g1,252:9833384,28956633
$1,252:9833384,28956633
(1,252:9833384,28956633:0,0,0
h1,252:9833384,28956633:0,0,0
h1,252:9833384,28956633:0,0,0
)
$1,252:9833384,28956633
g1,252:9833384,28956633
)
k1,252:9833384,28956633:0
(1,252:9833384,28956633:0,688132,819204
g1,252:9833384,28956633
$1,252:9833384,28956633
h1,252:9833384,28956633:0,0,0
$1,252:9833384,28956633
g1,252:9833384,28956633
)
k1,252:14937785,28956633:5104401
(1,252:14937785,28956633:0,688132,819204
(1,252:14937785,28956633:0,491520,163840
k1,252:13226562,28956633:-1711223
(1,252:13226562,28956633:1711223,491520,163840
x1,252:14682922,28956633
x1,252:14937785,28956633
)
)
)
k1,252:14937785,28956633:0
)
(1,254:-1184071,31093446:16121856,491520,163840
x1,254:146675,31093446
k1,253:402155,31093446:255480
$1,253:402155,31093446
x1,253:849620,31093446
(1,253:849620,31191749:821785,197518,0
x1,253:1638637,31191749
)
$1,253:1671405,31093446
k1,253:1926885,31093446:255480
x1,253:2367433,31093446
k1,253:2622913,31093446:255480
x1,253:2950594,31093446
k1,253:3206074,31093446:255480
x1,253:5301412,31093446
k1,253:5556892,31093446:255480
x1,253:9805821,31093446
k1,253:10061301,31093446:255480
x1,253:11117162,31093446
k1,253:11372642,31093446:255480
$1,253:11372642,31093446
x1,253:12284231,31093446
(1,253:12284231,31191749:356734,197518,0
x1,253:12608197,31191749
)
x1,253:13223509,31093446
$1,253:13223509,31093446
k1,253:13478989,31093446:255480
x1,253:14354624,31093446
k1,253:14610104,31093446:255480
x1,253:14937785,31093446
k1,253:14937785,31093446:0
)
(1,254:-1184071,31879878:16121856,455111,127431
x1,254:-379434,31879878
g1,253:-160981,31879878
x1,253:366950,31879878
g1,253:585403,31879878
x1,253:3645575,31879878
g1,253:3864028,31879878
x1,253:6394451,31879878
g1,253:6612904,31879878
x1,253:8440633,31879878
k1,254:14937785,31879878:6497152
g1,254:14937785,31879878
)
(1,256:-1184071,32745065:16121856,491520,163840
h1,255:-1184071,32745065:655360,0,0
x1,255:281390,32745065
k1,255:538588,32745065:257198
x1,255:1448812,32745065
k1,255:1706010,32745065:257198
x1,255:3344414,32745065
k1,255:3601612,32745065:257198
x1,255:7850541,32745065
k1,255:8107738,32745065:257197
x1,255:10115691,32745065
x1,255:10789257,32745065
k1,255:11046455,32745065:257198
x1,255:11410545,32745065
x1,255:11738226,32745065
k1,255:11995424,32745065:257198
x1,255:12969364,32745065
k1,255:13226562,32745065:257198
x1,255:14937785,32745065
k1,255:14937785,32745065:0
)
(1,256:-1184071,33531497:16121856,491520,163840
x1,256:-128210,33531497
g1,255:90243,33531497
x1,255:1064183,33531497
g1,255:1282636,33531497
x1,255:3175904,33531497
g1,255:3394357,33531497
x1,255:4368297,33531497
g1,255:4586750,33531497
x1,255:6297973,33531497
g1,255:6516426,33531497
x1,255:9567498,33531497
g1,255:9785951,33531497
x1,255:10372135,33531497
k1,256:14937785,33531497:4565650
g1,256:14937785,33531497
)
(1,258:-1184071,35413451:16121856,892025,564346
k1,257:480386,35413451:1664457
(1,257:480386,35413451:0,892025,564346
g1,257:480386,35413451
$1,257:480386,35413451
h1,257:480386,35413451:0,0,0
$1,257:480386,35413451
)
k1,257:480386,35413451:0
(1,257:480386,35413451:873806,892025,564346
g1,257:480386,35413451
k1,257:917289,35413451:436903
$1,257:917289,35413451
(1,257:917289,35413451:0,0,0
h1,257:917289,35413451:0,0,0
h1,257:917289,35413451:0,0,0
)
$1,257:917289,35413451
k1,257:1354192,35413451:436903
)
k1,257:1354192,35413451:0
(1,258:1354192,35413451:11919136,892025,564346
g1,257:1354192,35413451
$1,258:1354192,35413451
(1,258:1354192,35413451:6933543,892025,564346
x1,258:2010918,35413451
(1,258:2048691,35142858:183865,254863,0
x1,258:2199788,35142858
)
x1,258:2414601,35413451
g1,258:2523825,35413451
(1,258:2523825,34521426:655361,0,1456371
x1,258:2887915,34521426
)
g1,258:3288410,35413451
x1,258:3976007,35413451
x1,258:4506668,35413451
(1,258:4506668,35142858:273067,318577,89201
x1,258:4746967,35142858
)
x1,258:5381089,35413451
x1,258:6003378,35413451
x1,258:7135393,35413451
x1,258:7995099,35413451
x1,258:8287735,35413451
k1,258:4746967,35142858:37773
h1,258:8287735,35413451:0,0,0
)
$1,258:8287735,35413451
k1,258:13273328,35413451:4985593
)
k1,258:14937785,35413451:1664457
(1,258:14937785,35413451:0,892025,564346
(1,258:14937785,35413451:0,0,0
g1,258:14937785,35413451
)
)
k1,258:14937785,35413451:0
)
(1,259:-1184071,36934695:16121856,694754,853791
k1,258:480386,36934695:1664457
(1,258:480386,36934695:0,694754,853791
g1,258:480386,36934695
$1,258:480386,36934695
h1,258:480386,36934695:0,0,0
$1,258:480386,36934695
)
k1,258:480386,36934695:0
(1,258:480386,36934695:873806,694754,853791
g1,258:480386,36934695
g1,258:480386,36934695
$1,258:480386,36934695
(1,258:480386,36934695:873806,303921,0
h1,258:480386,36934695:0,0,0
g1,258:662426,36934695
x1,258:1172152,36934695
g1,258:1354192,36934695
h1,258:1354192,36934695:0,0,0
)
$1,258:1354192,36934695
g1,258:1354192,36934695
)
k1,258:1354192,36934695:0
(1,259:1354192,36934695:11919136,694754,853791
g1,258:1354192,36934695
$1,259:1354192,36934695
(1,259:1354192,36934695:11919136,694754,853791
[1,259:1354192,36934695:946633,688132,853791
(1,259:1354192,36934695:946633,688132,360452
(1,259:1354192,36312099:946633,65536,983048
x1,259:2300825,36312099
)
)
(1,259:1354192,37722950:946633,318577,0
k1,259:1668037,37722950:313845
x1,259:1983673,37722950
k1,259:2300825,37722950:313845
)
]
x1,259:2628506,36934695
(1,259:2628506,36934695:511546,403098,0
x1,259:3140052,36934695
)
[1,259:3140052,36934695:871176,603348,162016
(1,259:3312997,36769035:0,437688,0
x1,259:3640678,36769035
)
(1,259:3140052,36934695:871176,584074,162016
x1,259:3631573,36934695
[1,259:3631573,37096711:379655,746090,0
(1,259:3631573,36664102:379655,313481,0
x1,259:3953384,36664102
)
(1,259:3631573,37096711:351711,318577,0
x1,259:3947209,37096711
)
]
)
]
[1,259:4011228,36934695:966517,605170,162016
(1,259:4207128,36767213:0,437688,0
x1,259:4534809,36767213
)
(1,259:4011228,36934695:966517,468111,162016
x1,259:4626034,36934695
[1,259:4626034,37096711:351711,630127,0
(1,259:4646969,36664102:266977,197518,0
x1,259:4881178,36664102
)
(1,259:4626034,37096711:351711,318577,0
x1,259:4941670,37096711
)
]
)
]
[1,259:4977745,36934695:1288742,694754,197695
(1,259:5150690,36769035:0,437688,0
x1,259:5478371,36769035
)
(1,259:4977745,36934695:1288742,694754,197695
x1,259:5469266,36934695
[1,259:5469266,37132390:797221,892449,0
(1,259:5469266,36619760:797221,379819,89201
x1,259:5791077,36619760
(1,259:5816153,36421986:177267,182045,0
x1,259:5960652,36421986
)
x1,259:6233719,36619760
)
(1,259:5469266,37132390:351711,318577,0
x1,259:5784902,37132390
)
]
)
]
g1,259:6412119,36934695
x1,259:6921845,36934695
g1,259:7067477,36934695
(1,259:7067477,36934695:511546,403098,0
x1,259:7579023,36934695
)
[1,259:7579023,36934695:1288742,694754,197695
(1,259:7751968,36769035:0,437688,0
x1,259:8079649,36769035
)
(1,259:7579023,36934695:1288742,694754,197695
x1,259:8070544,36934695
[1,259:8070544,37132390:797221,892449,0
(1,259:8070544,36619760:797221,379819,89201
x1,259:8392355,36619760
(1,259:8417431,36421986:177267,182045,0
x1,259:8561930,36421986
)
x1,259:8834997,36619760
)
(1,259:8070544,37132390:351711,318577,0
x1,259:8386180,37132390
)
]
)
]
[1,259:8867765,36934695:966517,605170,162016
(1,259:9063665,36767213:0,437688,0
x1,259:9391346,36767213
)
(1,259:8867765,36934695:966517,468111,162016
x1,259:9482571,36934695
[1,259:9482571,37096711:351711,630127,0
(1,259:9503506,36664102:311374,197518,0
x1,259:9765652,36664102
)
(1,259:9482571,37096711:351711,318577,0
x1,259:9798207,37096711
)
]
)
]
[1,259:9834282,36934695:871176,603348,162016
(1,259:10007227,36769035:0,437688,0
x1,259:10334908,36769035
)
(1,259:9834282,36934695:871176,584074,162016
x1,259:10325803,36934695
[1,259:10325803,37096711:379655,746090,0
(1,259:10325803,36664102:379655,313481,0
x1,259:10647614,36664102
)
(1,259:10325803,37096711:351711,318577,0
x1,259:10641439,37096711
)
]
)
]
x1,259:11033139,36934695
g1,259:11178771,36934695
x1,259:11688497,36934695
g1,259:11834129,36934695
x1,259:12369519,36934695
(1,259:12369519,37032998:903809,313481,0
x1,259:12691330,37032998
(1,259:12716406,36901927:177267,182045,0
x1,259:12860905,36901927
)
x1,259:13215484,37032998
)
h1,259:13273328,36934695:0,0,0
)
$1,259:13273328,36934695
g1,259:13273328,36934695
)
k1,259:14937785,36934695:1664457
(1,259:14937785,36934695:0,694754,853791
(1,259:14937785,36934695:0,0,0
g1,259:14937785,36934695
)
)
k1,259:14937785,36934695:0
)
(1,260:-1184071,38542150:16121856,491520,163840
k1,259:480386,38542150:1664457
(1,260:480386,38542150:0,491520,163840
g1,259:480386,38542150
$1,260:480386,38542150
(1,260:480386,38542150:0,0,0
)
$1,260:480386,38542150
)
k1,260:480386,38542150:0
(1,260:480386,38542150:873806,491520,163840
g1,260:480386,38542150
k1,260:917289,38542150:436903
$1,260:917289,38542150
(1,260:917289,38542150:0,0,0
h1,260:917289,38542150:0,0,0
h1,260:917289,38542150:0,0,0
)
$1,260:917289,38542150
k1,260:1354192,38542150:436903
)
k1,260:1354192,38542150:0
(1,260:1354192,38542150:11919136,491520,163840
g1,260:1354192,38542150
$1,260:1354192,38542150
h1,260:1354192,38542150:0,0,0
$1,260:1354192,38542150
k1,260:13273328,38542150:11919136
)
k1,260:14937785,38542150:1664457
(1,260:14937785,38542150:0,491520,163840
(1,260:14937785,38542150:0,491520,163840
k1,260:13226562,38542150:-1711223
(1,260:13226562,38542150:1711223,491520,163840
x1,260:14682922,38542150
x1,260:14937785,38542150
)
)
)
k1,260:14937785,38542150:0
)
(1,262:-1184071,40089136:16121856,455111,0
x1,262:492560,40089136
k1,262:14937785,40089136:14445225
g1,262:14937785,40089136
)
(1,264:-1184071,41636121:16121856,633512,197695
k1,263:2377255,41636121:3561326
(1,264:2377255,41636121:8999205,633512,197695
k1,263:2710322,41636121:333067
$1,264:2710322,41636121
(1,264:2710322,41636121:8666138,633512,197695
x1,264:3325128,41636121
[1,264:3325128,41798137:351711,630127,0
(1,264:3346063,41365528:266977,197518,0
x1,264:3580272,41365528
)
(1,264:3325128,41798137:351711,318577,0
x1,264:3640764,41798137
)
]
g1,264:3858879,41636121
x1,264:4368605,41636121
g1,264:4550645,41636121
x1,264:4998110,41636121
[1,264:4998110,41798137:351711,630127,0
(1,264:5069561,41365528:266977,197518,0
x1,264:5303770,41365528
)
(1,264:4998110,41798137:351711,318577,0
x1,264:5313746,41798137
)
]
[1,264:5349821,41636121:966517,605170,162016
(1,264:5545721,41468639:0,437688,0
x1,264:5873402,41468639
)
(1,264:5349821,41636121:966517,468111,162016
x1,264:5964627,41636121
[1,264:5964627,41798137:351711,630127,0
(1,264:5985562,41365528:266977,197518,0
x1,264:6219771,41365528
)
(1,264:5964627,41798137:351711,318577,0
x1,264:6280263,41798137
)
]
)
]
x1,264:6763803,41636121
[1,264:6763803,41833816:578727,831207,0
(1,264:6835254,41321186:507276,318577,89201
x1,264:7309762,41321186
)
(1,264:6763803,41833816:351711,318577,0
x1,264:7079439,41833816
)
]
g1,264:7488162,41636121
x1,264:7997888,41636121
g1,264:8143520,41636121
x1,264:8944518,41636121
(1,264:8944518,41734424:351711,318577,0
x1,264:9260154,41734424
)
x1,264:9743694,41636121
[1,264:9743694,41798137:351711,630127,0
(1,264:9815145,41365528:266977,197518,0
x1,264:10049354,41365528
)
(1,264:9743694,41798137:351711,318577,0
x1,264:10059330,41798137
)
]
x1,264:10797733,41636121
[1,264:10797733,41833816:578727,831207,0
(1,264:10869184,41321186:507276,318577,89201
x1,264:11343692,41321186
)
(1,264:10797733,41833816:351711,318577,0
x1,264:11113369,41833816
)
]
h1,264:11376460,41636121:0,0,0
)
$1,264:11376460,41636121
)
k1,264:11376460,41636121:0
(1,264:11376460,41636121:0,633512,197695
g1,264:11376460,41636121
g1,264:11376460,41636121
$1,264:11376460,41636121
(1,264:11376460,41636121:0,0,0
h1,264:11376460,41636121:0,0,0
h1,264:11376460,41636121:0,0,0
)
$1,264:11376460,41636121
g1,264:11376460,41636121
)
k1,264:11376460,41636121:0
(1,264:11376460,41636121:0,633512,197695
g1,264:11376460,41636121
$1,264:11376460,41636121
h1,264:11376460,41636121:0,0,0
$1,264:11376460,41636121
g1,264:11376460,41636121
)
k1,264:14937785,41636121:3561325
(1,264:14937785,41636121:0,633512,197695
(1,264:14937785,41636121:0,491520,163840
k1,264:13226562,41636121:-1711223
(1,264:13226562,41636121:1711223,491520,163840
x1,264:14682922,41636121
x1,264:14937785,41636121
)
)
)
k1,264:14937785,41636121:0
)
(1,265:-1184071,42729472:16121856,633512,197695
k1,264:2377255,42729472:3561326
(1,265:2377255,42729472:8999205,633512,197695
g1,264:2377255,42729472
$1,265:2377255,42729472
(1,265:2377255,42729472:8999205,633512,197695
x1,265:2992061,42729472
[1,265:2992061,42891488:351711,630127,0
(1,265:3012996,42458879:311374,197518,0
x1,265:3275142,42458879
)
(1,265:2992061,42891488:351711,318577,0
x1,265:3307697,42891488
)
]
g1,265:3525812,42729472
x1,265:4035538,42729472
g1,265:4217578,42729472
x1,265:4665043,42729472
[1,265:4665043,42891488:382825,630127,0
(1,265:4736494,42458879:311374,197518,0
x1,265:4998640,42458879
)
(1,265:4665043,42891488:351711,318577,0
x1,265:4980679,42891488
)
]
[1,265:5047868,42729472:966517,605170,162016
(1,265:5243768,42561990:0,437688,0
x1,265:5571449,42561990
)
(1,265:5047868,42729472:966517,468111,162016
x1,265:5662674,42729472
[1,265:5662674,42891488:351711,630127,0
(1,265:5683609,42458879:311374,197518,0
x1,265:5945755,42458879
)
(1,265:5662674,42891488:351711,318577,0
x1,265:5978310,42891488
)
]
)
]
x1,265:6461850,42729472
[1,265:6461850,42927167:623124,831207,0
(1,265:6533301,42414537:551673,318577,89201
x1,265:6795447,42414537
x1,265:7052206,42414537
)
(1,265:6461850,42927167:351711,318577,0
x1,265:6777486,42927167
)
]
g1,265:7230606,42729472
x1,265:7740332,42729472
g1,265:7885964,42729472
x1,265:8686962,42729472
(1,265:8686962,42827775:351711,318577,0
x1,265:9002598,42827775
)
x1,265:9486138,42729472
[1,265:9486138,42891488:382825,630127,0
(1,265:9557589,42458879:311374,197518,0
x1,265:9819735,42458879
)
(1,265:9486138,42891488:351711,318577,0
x1,265:9801774,42891488
)
]
x1,265:10571291,42729472
[1,265:10571291,42927167:623124,831207,0
(1,265:10642742,42414537:551673,318577,89201
x1,265:10904888,42414537
x1,265:11161647,42414537
)
(1,265:10571291,42927167:351711,318577,0
x1,265:10886927,42927167
)
]
x1,265:11376460,42729472
)
$1,265:11376460,42729472
)
k1,265:11376460,42729472:0
(1,265:11376460,42729472:0,633512,197695
g1,265:11376460,42729472
g1,265:11376460,42729472
$1,265:11376460,42729472
(1,265:11376460,42729472:0,0,0
h1,265:11376460,42729472:0,0,0
h1,265:11376460,42729472:0,0,0
)
$1,265:11376460,42729472
g1,265:11376460,42729472
)
k1,265:11376460,42729472:0
(1,265:11376460,42729472:0,633512,197695
g1,265:11376460,42729472
$1,265:11376460,42729472
h1,265:11376460,42729472:0,0,0
$1,265:11376460,42729472
g1,265:11376460,42729472
)
k1,265:14937785,42729472:3561325
(1,265:14937785,42729472:0,633512,197695
(1,265:14937785,42729472:0,491520,163840
k1,265:13226562,42729472:-1711223
(1,265:13226562,42729472:1711223,491520,163840
x1,265:14682922,42729472
x1,265:14937785,42729472
)
)
)
k1,265:14937785,42729472:0
)
]
g1,317:14937785,-1310720
)
k1,317:15527609,-655360:589824
r1,317:15527609,-655360:0,44040192,43384832
k1,317:16117433,-655360:589824
(1,317:16117433,-1310720:16121856,0,44040192
[1,317:16117433,-1310720:16121856,0,44040192
(1,267:16117433,-655360:16121856,491520,163840
x1,267:17246110,-655360
g1,266:17464563,-655360
x1,266:18886334,-655360
g1,266:19104787,-655360
x1,266:20453739,-655360
g1,266:20672192,-655360
x1,266:21200123,-655360
g1,266:21418576,-655360
x1,266:22392516,-655360
g1,266:22610969,-655360
x1,266:24322192,-655360
g1,266:24540645,-655360
x1,266:24981193,-655360
g1,266:25199646,-655360
x1,266:26055258,-655360
x1,266:26692414,-655360
g1,266:26910867,-655360
x1,266:27274957,-655360
x1,266:27602638,-655360
k1,267:32239289,-655360:4636651
g1,267:32239289,-655360
)
(1,269:16117433,1171341:16121856,694754,853791
g1,268:16117433,1171341
(1,268:16117433,1171341:1439199,694754,853791
g1,268:16117433,1171341
$1,268:16117433,1171341
(1,268:16117433,1171341:1439199,449650,98303
x1,268:16652823,1171341
(1,268:16652823,1269644:903809,313481,0
x1,268:16974634,1269644
(1,268:16999710,1138573:177267,182045,0
x1,268:17144209,1138573
)
x1,268:17498788,1269644
)
)
$1,268:17556632,1171341
)
g1,268:17556632,1171341
(1,268:17556632,1171341:873806,694754,853791
g1,268:17556632,1171341
g1,268:17556632,1171341
$1,268:17556632,1171341
(1,268:17556632,1171341:873806,240435,0
h1,268:17556632,1171341:0,0,0
g1,268:17738672,1171341
x1,268:18248398,1171341
g1,268:18430438,1171341
h1,268:18430438,1171341:0,0,0
)
$1,268:18430438,1171341
g1,268:18430438,1171341
)
g1,268:18430438,1171341
(1,269:18430438,1171341:14469349,694754,853791
g1,268:18430438,1171341
$1,269:18430438,1171341
(1,269:18430438,1171341:10561057,694754,853791
[1,269:18430438,1171341:946633,688132,853791
(1,269:18430438,1171341:946633,688132,360452
(1,269:18430438,548745:946633,65536,983048
x1,269:19377071,548745
)
)
(1,269:18430438,1959596:946633,318577,0
k1,269:18744283,1959596:313845
x1,269:19059919,1959596
k1,269:19377071,1959596:313845
)
]
x1,269:19704752,1171341
(1,269:19704752,1171341:511546,403098,0
x1,269:20216298,1171341
)
x1,269:21017296,1171341
(1,269:21017296,1269644:351711,318577,0
x1,269:21332932,1269644
)
[1,269:21369007,1171341:871176,603348,162016
(1,269:21541952,1005681:0,437688,0
x1,269:21869633,1005681
)
(1,269:21369007,1171341:871176,584074,162016
x1,269:21860528,1171341
[1,269:21860528,1333357:379655,746090,0
(1,269:21860528,900748:379655,313481,0
x1,269:22182339,900748
)
(1,269:21860528,1333357:351711,318577,0
x1,269:22176164,1333357
)
]
)
]
x1,269:22495046,1171341
[1,269:22495046,1171341:1288742,694754,197695
(1,269:22667991,1005681:0,437688,0
x1,269:22995672,1005681
)
(1,269:22495046,1171341:1288742,694754,197695
x1,269:22986567,1171341
[1,269:22986567,1369036:797221,892449,0
(1,269:22986567,856406:797221,379819,89201
x1,269:23308378,856406
(1,269:23333454,658632:177267,182045,0
x1,269:23477953,658632
)
x1,269:23751020,856406
)
(1,269:22986567,1369036:351711,318577,0
x1,269:23302203,1369036
)
]
)
]
g1,269:23929420,1171341
x1,269:24439146,1171341
g1,269:24584778,1171341
(1,269:24584778,1171341:511546,403098,0
x1,269:25096324,1171341
)
x1,269:25897322,1171341
(1,269:25897322,1269644:351711,318577,0
x1,269:26212958,1269644
)
x1,269:26740554,1171341
[1,269:26740554,1333357:379655,746090,0
(1,269:26740554,900748:379655,313481,0
x1,269:27062365,900748
)
(1,269:26740554,1333357:351711,318577,0
x1,269:27056190,1333357
)
]
x1,269:27866593,1171341
[1,269:27866593,1369036:797221,892449,0
(1,269:27866593,856406:797221,379819,89201
x1,269:28188404,856406
(1,269:28213480,658632:177267,182045,0
x1,269:28357979,658632
)
x1,269:28631046,856406
)
(1,269:27866593,1369036:351711,318577,0
x1,269:28182229,1369036
)
]
x1,269:28991495,1171341
h1,269:28991495,1171341:0,0,0
)
$1,269:28991495,1171341
k1,269:32899787,1171341:3908292
)
g1,269:32899787,1171341
(1,269:32899787,1171341:0,694754,853791
(1,269:32899787,1171341:0,0,0
g1,269:32899787,1171341
)
)
g1,269:32899787,1171341
)
(1,270:16117433,2982030:16121856,694754,853791
g1,269:16117433,2982030
(1,269:16117433,2982030:1439199,694754,853791
k1,269:17556632,2982030:1439199
$1,269:17556632,2982030
h1,269:17556632,2982030:0,0,0
$1,269:17556632,2982030
)
g1,269:17556632,2982030
(1,269:17556632,2982030:873806,694754,853791
g1,269:17556632,2982030
g1,269:17556632,2982030
$1,269:17556632,2982030
(1,269:17556632,2982030:873806,240435,0
h1,269:17556632,2982030:0,0,0
g1,269:17738672,2982030
x1,269:18248398,2982030
g1,269:18430438,2982030
h1,269:18430438,2982030:0,0,0
)
$1,269:18430438,2982030
g1,269:18430438,2982030
)
g1,269:18430438,2982030
(1,270:18430438,2982030:14469349,694754,853791
g1,269:18430438,2982030
$1,270:18430438,2982030
(1,270:18430438,2982030:14469349,694754,853791
[1,270:18430438,2982030:946633,688132,853791
(1,270:18430438,2982030:946633,688132,360452
(1,270:18430438,2359434:946633,65536,983048
x1,270:19377071,2359434
)
)
(1,270:18430438,3770285:946633,318577,0
k1,270:18744283,3770285:313845
x1,270:19059919,3770285
k1,270:19377071,3770285:313845
)
]
x1,270:19704752,2982030
(1,270:19704752,2982030:511546,403098,0
x1,270:20216298,2982030
)
[1,270:20216298,2982030:871176,603348,162016
(1,270:20389243,2816370:0,437688,0
x1,270:20716924,2816370
)
(1,270:20216298,2982030:871176,584074,162016
x1,270:20707819,2982030
[1,270:20707819,3144046:379655,746090,0
(1,270:20707819,2711437:379655,313481,0
x1,270:21029630,2711437
)
(1,270:20707819,3144046:351711,318577,0
x1,270:21023455,3144046
)
]
)
]
x1,270:21534939,2982030
[1,270:21534939,3179725:578727,831207,0
(1,270:21606390,2667095:507276,318577,89201
x1,270:22080898,2667095
)
(1,270:21534939,3179725:351711,318577,0
x1,270:21850575,3179725
)
]
x1,270:22914664,2982030
(1,270:22914664,3080333:351711,318577,0
x1,270:23230300,3080333
)
x1,270:23713840,2982030
[1,270:23713840,3144046:351711,630127,0
(1,270:23785291,2711437:266977,197518,0
x1,270:24019500,2711437
)
(1,270:23713840,3144046:351711,318577,0
x1,270:24029476,3144046
)
]
x1,270:24320414,2982030
[1,270:24320414,2982030:1288742,694754,197695
(1,270:24493359,2816370:0,437688,0
x1,270:24821040,2816370
)
(1,270:24320414,2982030:1288742,694754,197695
x1,270:24811935,2982030
[1,270:24811935,3179725:797221,892449,0
(1,270:24811935,2667095:797221,379819,89201
x1,270:25133746,2667095
(1,270:25158822,2469321:177267,182045,0
x1,270:25303321,2469321
)
x1,270:25576388,2667095
)
(1,270:24811935,3179725:351711,318577,0
x1,270:25127571,3179725
)
]
)
]
g1,270:25754788,2982030
x1,270:26264514,2982030
g1,270:26410146,2982030
(1,270:26410146,2982030:511546,403098,0
x1,270:26921692,2982030
)
[1,270:26921692,2982030:1288742,694754,197695
(1,270:27094637,2816370:0,437688,0
x1,270:27422318,2816370
)
(1,270:26921692,2982030:1288742,694754,197695
x1,270:27413213,2982030
[1,270:27413213,3179725:797221,892449,0
(1,270:27413213,2667095:797221,379819,89201
x1,270:27735024,2667095
(1,270:27760100,2469321:177267,182045,0
x1,270:27904599,2469321
)
x1,270:28177666,2667095
)
(1,270:27413213,3179725:351711,318577,0
x1,270:27728849,3179725
)
]
)
]
x1,270:28657899,2982030
[1,270:28657899,3144046:382825,630127,0
(1,270:28729350,2711437:311374,197518,0
x1,270:28991496,2711437
)
(1,270:28657899,3144046:351711,318577,0
x1,270:28973535,3144046
)
]
x1,270:29841722,2982030
(1,270:29841722,3080333:351711,318577,0
x1,270:30157358,3080333
)
x1,270:30640898,2982030
[1,270:30640898,3179725:623124,831207,0
(1,270:30712349,2667095:551673,318577,89201
x1,270:30974495,2667095
x1,270:31231254,2667095
)
(1,270:30640898,3179725:351711,318577,0
x1,270:30956534,3179725
)
]
x1,270:31518885,2982030
[1,270:31518885,2982030:871176,603348,162016
(1,270:31691830,2816370:0,437688,0
x1,270:32019511,2816370
)
(1,270:31518885,2982030:871176,584074,162016
x1,270:32010406,2982030
[1,270:32010406,3144046:379655,746090,0
(1,270:32010406,2711437:379655,313481,0
x1,270:32332217,2711437
)
(1,270:32010406,3144046:351711,318577,0
x1,270:32326042,3144046
)
]
)
]
x1,270:32899787,2982030
h1,270:32899787,2982030:0,0,0
)
$1,270:32899787,2982030
g1,270:32899787,2982030
)
g1,270:32899787,2982030
(1,270:32899787,2982030:0,694754,853791
(1,270:32899787,2982030:0,0,0
g1,270:32899787,2982030
)
)
g1,270:32899787,2982030
)
(1,271:16117433,4589485:16121856,491520,163840
g1,270:16117433,4589485
(1,271:16117433,4589485:1439199,491520,163840
k1,270:17556632,4589485:1439199
$1,271:17556632,4589485
(1,271:17556632,4589485:0,0,0
)
$1,271:17556632,4589485
)
g1,271:17556632,4589485
(1,271:17556632,4589485:873806,491520,163840
g1,271:17556632,4589485
k1,271:17993535,4589485:436903
$1,271:17993535,4589485
(1,271:17993535,4589485:0,0,0
h1,271:17993535,4589485:0,0,0
h1,271:17993535,4589485:0,0,0
)
$1,271:17993535,4589485
k1,271:18430438,4589485:436903
)
g1,271:18430438,4589485
(1,271:18430438,4589485:14469349,491520,163840
g1,271:18430438,4589485
$1,271:18430438,4589485
h1,271:18430438,4589485:0,0,0
$1,271:18430438,4589485
k1,271:32899787,4589485:14469349
)
g1,271:32899787,4589485
(1,271:32899787,4589485:0,491520,163840
(1,271:32899787,4589485:0,491520,163840
k1,271:31188564,4589485:-1711223
(1,271:31188564,4589485:1711223,491520,163840
x1,271:32644924,4589485
x1,271:32899787,4589485
)
)
)
g1,271:32899787,4589485
)
(1,274:16117433,6278488:16121856,455111,127431
x1,274:17395387,6278488
k1,272:17585392,6278488:190005
x1,272:18133346,6278488
x1,272:19192847,6278488
k1,272:19382851,6278488:190004
x1,272:21170531,6278488
k1,272:21360536,6278488:190005
x1,272:22270760,6278488
k1,272:22460764,6278488:190004
x1,272:23097921,6278488
x1,272:23571237,6278488
x1,272:24517871,6278488
k1,272:24707876,6278488:190005
x1,272:25911193,6278488
x1,272:26351741,6278488
x1,272:27480420,6278488
k1,272:27670425,6278488:190005
x1,272:28580650,6278488
x1,272:29399852,6278488
k1,272:29589856,6278488:190004
x1,272:30463672,6278488
x1,272:31503149,6278488
k1,272:31693154,6278488:190005
x1,272:32239289,6278488
k1,272:32239289,6278488:0
)
(1,274:16117433,7064920:16121856,455111,127431
x1,274:16663568,7064920
x1,274:17318929,7064920
x1,274:17683019,7064920
x1,274:18356585,7064920
x1,274:19376036,7064920
x1,274:19612694,7064920
k1,272:19803568,7064920:190874
x1,272:20604565,7064920
x1,272:21259926,7064920
x1,272:21769652,7064920
x1,272:23338879,7064920
k1,272:23535270,7064920:196391
x1,272:24081405,7064920
k1,272:24272279,7064920:190874
x1,272:25583001,7064920
x1,272:25928886,7064920
k1,272:26119761,7064920:190875
x1,272:27029985,7064920
k1,272:27220859,7064920:190874
x1,272:27858016,7064920
x1,272:29028563,7064920
x1,272:30419385,7064920
k1,272:30610260,7064920:190875
x1,272:31138191,7064920
k1,272:31329065,7064920:190874
x1,272:32239289,7064920
k1,272:32239289,7064920:0
)
(1,274:16117433,7851352:16121856,455111,127431
x1,274:17091374,7851352
x1,272:17400850,7851352
x1,272:17746735,7851352
k1,272:18038261,7851352:291526
x1,272:19683945,7851352
k1,272:19975471,7851352:291526
x1,272:20849287,7851352
x1,272:21176968,7851352
k1,272:21468494,7851352:291526
x1,272:22014629,7851352
x1,272:22944878,7851352
k1,272:23236404,7851352:291526
x1,272:23600494,7851352
x1,272:23928175,7851352
k1,272:24219701,7851352:291526
x1,272:25129925,7851352
k1,272:25421451,7851352:291526
x1,272:26331676,7851352
x1,272:27516789,7851352
k1,272:27808315,7851352:291526
x1,272:29270135,7851352
x1,272:30054749,7851352
x1,272:30928565,7851352
x1,272:32239289,7851352
k1,272:32239289,7851352:0
)
(1,274:16117433,8637784:16121856,491520,163840
x1,274:17100475,8637784
k1,272:17359560,8637784:259085
x1,272:17705446,8637784
x1,272:18599287,8637784
k1,272:18858371,8637784:259084
x1,272:19222461,8637784
x1,272:19550142,8637784
k1,272:19809227,8637784:259085
x1,272:20719451,8637784
k1,272:20978535,8637784:259084
x1,272:22327487,8637784
k1,272:22586572,8637784:259085
$1,272:22586572,8637784
x1,272:23121962,8637784
(1,272:23121962,8736087:903809,313481,0
x1,272:23443773,8736087
(1,272:23468849,8605016:177267,182045,0
x1,272:23613348,8605016
)
x1,272:23967927,8736087
)
$1,272:24025771,8637784
x1,272:24207816,8637784
k1,272:24620982,8637784:413166
$1,273:24620982,8637784
x1,273:25156372,8637784
(1,273:25156372,8736087:903809,313481,0
x1,273:25478183,8736087
(1,273:25503259,8605016:177267,182045,0
x1,273:25647758,8605016
)
x1,273:26002337,8736087
)
$1,273:26060181,8637784
k1,273:26319265,8637784:259084
x1,273:26847196,8637784
k1,273:27106281,8637784:259085
x1,273:28080221,8637784
k1,273:28339305,8637784:259084
x1,273:30050528,8637784
k1,273:30309613,8637784:259085
x1,273:31292655,8637784
x1,273:32239289,8637784
k1,273:32239289,8637784:0
)
(1,274:16117433,9424216:16121856,455111,127431
x1,274:16481523,9424216
x1,273:16790999,9424216
k1,273:17020111,9424216:229112
x1,273:17657268,9424216
x1,273:18130585,9424216
x1,273:18494675,9424216
x1,273:19732580,9424216
k1,273:19961691,9424216:229111
x1,273:20547875,9424216
k1,273:20776987,9424216:229112
x1,273:22391723,9424216
k1,273:22620834,9424216:229111
x1,273:24514101,9424216
x1,273:26522055,9424216
k1,273:26751167,9424216:229112
x1,273:27535781,9424216
k1,273:27764892,9424216:229111
x1,273:28675116,9424216
k1,273:28904228,9424216:229112
x1,273:29887270,9424216
x1,273:30251360,9424216
x1,273:31035972,9424216
x1,273:32239289,9424216
k1,273:32239289,9424216:0
)
(1,274:16117433,10210648:16121856,491520,163840
x1,274:16663568,10210648
k1,273:16875777,10210648:212209
x1,273:17786001,10210648
k1,273:17998209,10210648:212208
x1,273:20002524,10210648
k1,273:20214733,10210648:212209
x1,273:21601914,10210648
k1,273:21814123,10210648:212209
x1,273:21996168,10210648
(1,273:21996168,10210648:327681,422343,0
x1,273:22323849,10210648
)
x1,273:22687939,10210648
k1,273:22977128,10210648:289189
x1,273:23727152,10210648
k1,273:23939361,10210648:212209
x1,273:24267042,10210648
k1,273:24479251,10210648:212209
x1,273:24843341,10210648
x1,273:25189226,10210648
x1,273:26283315,10210648
x1,273:26465360,10210648
x1,273:27266357,10210648
k1,273:27478566,10210648:212209
x1,273:28064750,10210648
x1,273:28428840,10210648
x1,273:29284450,10210648
k1,273:29496658,10210648:212208
x1,273:30406882,10210648
k1,273:30619091,10210648:212209
x1,273:31238043,10210648
x1,273:31602133,10210648
x1,273:32020836,10210648
x1,273:32239289,10210648
k1,274:32239289,10210648:0
)
(1,274:16117433,10997080:16121856,491520,163840
x1,274:16481523,10997080
x1,274:16827408,10997080
x1,274:17264316,10997080
x1,274:17591997,10997080
k1,273:17761699,10997080:169702
x1,273:18289630,10997080
k1,273:18459332,10997080:169702
x1,273:20097736,10997080
k1,273:20267438,10997080:169702
x1,273:21729258,10997080
x1,273:22513872,10997080
x1,273:23387688,10997080
x1,273:24516367,10997080
k1,273:24686069,10997080:169702
x1,273:27371232,10997080
k1,273:27540935,10997080:169703
x1,273:28232706,10997080
k1,273:28402408,10997080:169702
$1,273:28402408,10997080
x1,273:28798049,10997080
$1,273:28810185,10997080
k1,273:28979887,10997080:169702
x1,273:30512703,10997080
k1,273:30682405,10997080:169702
x1,273:31122953,10997080
k1,273:31292655,10997080:169702
x1,273:32239289,10997080
k1,273:32239289,10997080:0
)
(1,274:16117433,11783512:16121856,455111,127431
x1,274:17393568,11783512
x1,274:17721249,11783512
x1,274:18085339,11783512
x1,274:19268629,11783512
k1,273:19485713,11783512:217084
x1,273:20541574,11783512
k1,273:20758657,11783512:217083
x1,273:21195565,11783512
k1,273:21412649,11783512:217084
x1,273:21885965,11783512
x1,273:23105666,11783512
k1,273:23322750,11783512:217084
x1,273:23686840,11783512
x1,273:23996316,11783512
k1,273:24213400,11783512:217084
x1,273:24759535,11783512
x1,273:25305670,11783512
x1,273:26397939,11783512
k1,273:26615022,11783512:217083
x1,273:27197566,11783512
k1,273:27414650,11783512:217084
x1,273:27960785,11783512
x1,273:29582804,11783512
k1,273:29799888,11783512:217084
x1,273:30964975,11783512
x1,273:32239289,11783512
k1,273:32239289,11783512:0
)
(1,274:16117433,12569944:16121856,455111,127431
x1,274:16652823,12569944
(1,273:16652823,12668247:903809,313481,0
x1,273:16974634,12668247
(1,273:16999710,12537176:177267,182045,0
x1,273:17144209,12537176
)
x1,273:17498788,12668247
)
$1,273:17556632,12569944
x1,273:17738677,12569944
k1,273:18104839,12569944:366162
x1,273:18942245,12569944
x1,273:19728678,12569944
k1,273:19978336,12569944:249658
x1,273:20560880,12569944
k1,273:20804297,12569944:243417
x1,273:21863798,12569944
k1,273:22107215,12569944:243417
x1,273:22471305,12569944
x1,273:23363326,12569944
x1,273:23782029,12569944
k1,273:24031686,12569944:249657
x1,273:24505002,12569944
x1,273:24778068,12569944
k1,273:25021485,12569944:243417
x1,273:25713256,12569944
k1,273:25956673,12569944:243417
x1,273:26903307,12569944
k1,273:27146723,12569944:243416
x1,273:27838494,12569944
x1,273:28166175,12569944
x1,273:28439241,12569944
k1,273:28682658,12569944:243417
x1,273:28973929,12569944
x1,273:29520064,12569944
x1,273:30648741,12569944
x1,273:30885399,12569944
k1,273:31128816,12569944:243417
x1,273:31602132,12569944
x1,273:31911608,12569944
x1,273:32239289,12569944
k1,273:32239289,12569944:0
)
(1,274:16117433,13356376:16121856,455111,127431
x1,274:16699977,13356376
k1,273:16909738,13356376:209761
x1,273:17710735,13356376
x1,273:18366096,13356376
x1,273:19421956,13356376
k1,273:19631717,13356376:209761
x1,273:20691218,13356376
k1,273:20900979,13356376:209761
x1,273:21720181,13356376
x1,273:22559408,13356376
k1,273:22769169,13356376:209761
x1,273:23825030,13356376
k1,273:24034791,13356376:209761
x1,273:24544517,13356376
x1,273:25784242,13356376
k1,273:25994003,13356376:209761
x1,273:26612956,13356376
k1,273:26824455,13356376:211499
x1,273:28826950,13356376
k1,273:29036711,13356376:209761
x1,273:29732122,13356376
k1,273:29941883,13356376:209761
x1,273:30670063,13356376
x1,273:31256247,13356376
x1,273:31438292,13356376
x1,273:32239289,13356376
k1,273:32239289,13356376:0
)
(1,274:16117433,14142808:16121856,455111,127431
x1,274:16299478,14142808
x1,274:16663568,14142808
x1,274:17448180,14142808
x1,274:18360224,14142808
x1,274:18942768,14142808
x1,274:20071447,14142808
g1,273:20289900,14142808
x1,273:20730448,14142808
g1,273:20948901,14142808
x1,273:23117057,14142808
g1,273:23335510,14142808
x1,273:24191122,14142808
x1,273:24828278,14142808
g1,273:25046731,14142808
x1,273:26541319,14142808
k1,274:32239289,14142808:5697970
g1,274:32239289,14142808
)
(1,276:16117433,15055335:16121856,455111,127431
h1,275:16117433,15055335:655360,0,0
x1,275:18915459,15055335
k1,275:19201262,15055335:285803
x1,275:20111486,15055335
k1,275:20397288,15055335:285802
x1,275:21089059,15055335
x1,275:21434945,15055335
x1,275:21762626,15055335
x1,275:22035692,15055335
x1,275:22873098,15055335
x1,275:23237188,15055335
x1,275:25003023,15055335
k1,275:25288826,15055335:285803
x1,275:27145683,15055335
x1,275:28165134,15055335
x1,275:29858151,15055335
x1,275:30094809,15055335
k1,275:30380611,15055335:285802
x1,275:31072382,15055335
x1,275:32239289,15055335
k1,275:32239289,15055335:0
)
(1,276:16117433,15841767:16121856,455111,127431
x1,276:16645364,15841767
k1,275:16942930,15841767:297566
x1,275:17853154,15841767
k1,275:18150720,15841767:297566
x1,275:19354037,15841767
x1,275:19794585,15841767
x1,275:20923264,15841767
k1,275:21220830,15841767:297566
x1,275:22131055,15841767
x1,275:22950257,15841767
k1,275:23247823,15841767:297566
x1,275:24121639,15841767
x1,275:25323135,15841767
x1,275:25741838,15841767
k1,275:26059181,15841767:317343
x1,275:26532497,15841767
x1,275:26805563,15841767
k1,275:27103129,15841767:297566
x1,275:27576445,15841767
x1,275:28397465,15841767
k1,275:28695031,15841767:297566
x1,275:29860118,15841767
k1,275:30157684,15841767:297566
x1,275:30740228,15841767
k1,275:31037794,15841767:297566
x1,275:32020836,15841767
x1,275:32239289,15841767
k1,276:32239289,15841767:0
)
(1,276:16117433,16628199:16121856,455111,127431
x1,276:17797706,16628199
k1,275:17992750,16628199:195044
x1,275:18688161,16628199
k1,275:18883205,16628199:195044
x1,275:20740062,16628199
x1,275:21779537,16628199
k1,275:21974581,16628199:195044
x1,275:22759195,16628199
x1,275:23305330,16628199
x1,275:24160941,16628199
k1,275:24355985,16628199:195044
x1,275:25047756,16628199
k1,275:25242800,16628199:195044
x1,275:26047438,16628199
x1,275:28270203,16628199
k1,275:28465247,16628199:195044
$1,275:28465247,16628199
x1,275:28860888,16628199
$1,275:28873024,16628199
x1,275:29091477,16628199
x1,275:29455567,16628199
x1,275:30347588,16628199
x1,275:30584246,16628199
k1,275:30779290,16628199:195044
x1,275:32239289,16628199
k1,275:32239289,16628199:0
)
(1,276:16117433,17414631:16121856,455111,127431
x1,276:16481523,17414631
x1,275:17373544,17414631
x1,275:18050750,17414631
k1,275:18273874,17414631:223124
x1,275:19950505,17414631
k1,275:20172695,17414631:222190
x1,275:21082919,17414631
k1,275:21305108,17414631:222189
x1,275:22943512,17414631
k1,275:23165702,17414631:222190
x1,275:23821063,17414631
x1,275:24185153,17414631
x1,275:24858719,17414631
x1,275:26460712,17414631
k1,275:26682902,17414631:222190
x1,275:27123450,17414631
k1,275:27345640,17414631:222190
x1,275:28295914,17414631
x1,275:29115115,17414631
k1,275:29337304,17414631:222189
x1,275:29919848,17414631
k1,275:30142038,17414631:222190
x1,275:30506128,17414631
x1,275:30815604,17414631
k1,275:31037794,17414631:222190
x1,275:32020836,17414631
x1,275:32239289,17414631
k1,276:32239289,17414631:0
)
(1,276:16117433,18201063:16121856,455111,127431
x1,276:16481523,18201063
x1,276:16991249,18201063
x1,276:17828655,18201063
k1,275:18084577,18201063:255922
x1,275:18630712,18201063
k1,275:18886634,18201063:255922
x1,275:19796858,18201063
k1,275:20052779,18201063:255921
x1,275:21622004,18201063
k1,275:21877926,18201063:255922
$1,275:21877926,18201063
x1,275:22273567,18201063
$1,275:22285703,18201063
k1,275:22541625,18201063:255922
x1,275:22905715,18201063
x1,275:23797736,18201063
x1,275:24034394,18201063
k1,275:24290315,18201063:255921
x1,275:25819493,18201063
k1,275:26223171,18201063:403678
x1,275:26896737,18201063
x1,275:27133394,18201063
k1,275:27389316,18201063:255922
x1,275:28173930,18201063
x1,275:28720065,18201063
x1,275:29065950,18201063
x1,275:30121810,18201063
k1,275:30377731,18201063:255921
x1,275:31437232,18201063
k1,275:31693154,18201063:255922
x1,275:32239289,18201063
k1,275:32239289,18201063:0
)
(1,276:16117433,18987495:16121856,455111,0
x1,276:17027657,18987495
g1,275:17246110,18987495
x1,275:18502220,18987495
g1,275:18720673,18987495
x1,275:19707356,18987495
x1,275:20548401,18987495
x1,275:21859125,18987495
k1,276:32239289,18987495:10380164
g1,276:32239289,18987495
)
(1,293:16117433,19900021:16121856,0,0
h1,293:16117433,19900021:655360,0,0
k1,293:32239289,19900021:15466496
g1,293:32239289,19900021
)
(1,293:16117433,22748897:16121856,409600,114688
k1,293:17106478,22748897:989045
h1,293:17106478,22748897:0,0,0
g1,293:17106478,22748897
x1,293:19051233,22748897
g1,293:19283883,22748897
x1,293:19722513,22748897
x1,293:20592767,22748897
g1,293:20825417,22748897
x1,293:21264047,22748897
x1,293:22424385,22748897
x1,293:23325900,22748897
g1,293:23558550,22748897
x1,293:24120787,22748897
g1,293:24353437,22748897
x1,293:25332868,22748897
g1,293:25565518,22748897
x1,293:27904121,22748897
g1,293:28136771,22748897
x1,293:28622277,22748897
x1,293:31250245,22748897
k1,293:32239289,22748897:989044
)
(1,293:16117433,23437025:16121856,409600,114688
k1,293:22001408,23437025:5883975
x1,293:23117782,23437025
x1,293:24000278,23437025
g1,293:24232928,23437025
x1,293:26355314,23437025
g1,293:26355314,23437025
k1,293:32239289,23437025:5883975
)
(1,296:16117433,25281890:16121856,455111,127431
h1,294:16117433,25281890:655360,0,0
x1,294:17373541,25281890
k1,294:17579507,25281890:205966
x1,294:20057137,25281890
k1,294:20263103,25281890:205966
x1,294:23616369,25281890
k1,294:23822335,25281890:205966
x1,294:24295651,25281890
x1,294:24568717,25281890
k1,294:24774683,25281890:205966
x1,294:25411840,25281890
x1,294:27123062,25281890
k1,294:27329028,25281890:205966
x1,294:28239252,25281890
k1,294:28445218,25281890:205966
x1,294:28991353,25281890
x1,294:30576963,25281890
x1,294:31505392,25281890
k1,294:31711358,25281890:205966
x1,294:32239289,25281890
k1,294:32239289,25281890:0
)
(1,296:16117433,26068322:16121856,491520,163840
x1,296:16590749,26068322
x1,294:16900225,26068322
x1,294:17227906,26068322
x1,294:17500972,26068322
k1,294:17711990,26068322:211018
x1,294:18057876,26068322
x1,294:19461440,26068322
k1,294:19672458,26068322:211018
$1,294:19672458,26068322
x1,294:20068099,26068322
$1,294:20080235,26068322
k1,294:20291253,26068322:211018
x1,294:20837388,26068322
k1,294:21048406,26068322:211018
x1,294:22022346,26068322
k1,294:22233364,26068322:211018
x1,294:23944587,26068322
k1,294:24155604,26068322:211017
x1,294:24519694,26068322
x1,294:24847375,26068322
k1,294:25058393,26068322:211018
x1,294:25386074,26068322
k1,294:25597092,26068322:211018
x1,294:27053451,26068322
k1,294:27264469,26068322:211018
x1,294:27810604,26068322
x1,294:29978756,26068322
k1,294:30189774,26068322:211018
x1,294:30717705,26068322
k1,294:30928723,26068322:211018
$1,294:30928723,26068322
x1,294:31324364,26068322
$1,294:31336500,26068322
k1,294:31547518,26068322:211018
x1,294:32239289,26068322
k1,294:32239289,26068322:0
)
(1,296:16117433,26854754:16121856,491520,163840
x1,296:17027657,26854754
g1,294:17246110,26854754
x1,294:18292868,26854754
g1,294:18511321,26854754
x1,294:18939127,26854754
k1,295:18511321,26854754:-54614
x1,295:19468877,26854754
g1,295:19687330,26854754
x1,295:20597554,26854754
g1,295:20816007,26854754
x1,295:21950146,26854754
g1,295:22168599,26854754
x1,295:23517551,26854754
g1,295:23736004,26854754
x1,295:24263935,26854754
g1,295:24482388,26854754
x1,295:25456328,26854754
g1,295:25674781,26854754
x1,295:27568049,26854754
k1,296:32239289,26854754:4671240
g1,296:32239289,26854754
)
(1,298:16117433,29184922:16121856,1198220,853791
k1,297:16744667,29184922:627234
(1,297:16744667,29184922:0,1198220,853791
g1,297:16744667,29184922
$1,297:16744667,29184922
h1,297:16744667,29184922:0,0,0
$1,297:16744667,29184922
)
k1,297:16744667,29184922:0
(1,297:16744667,29184922:873806,1198220,853791
g1,297:16744667,29184922
k1,297:17181570,29184922:436903
$1,297:17181570,29184922
(1,297:17181570,29184922:0,0,0
h1,297:17181570,29184922:0,0,0
h1,297:17181570,29184922:0,0,0
)
$1,297:17181570,29184922
k1,297:17618473,29184922:436903
)
k1,297:17618473,29184922:0
(1,298:17618473,29184922:13993583,1198220,853791
g1,297:17618473,29184922
$1,298:17618473,29184922
(1,298:17618473,29184922:6154489,1198220,853791
x1,298:17981286,29184922
(1,298:17981286,29283225:624529,318577,0
x1,298:18569740,29283225
)
g1,298:18751447,29184922
x1,298:18933492,29184922
g1,298:19079124,29184922
[1,298:19079124,29184922:946633,1198220,853791
(1,298:19079124,28365719:946633,313481,0
k1,298:19210423,28365719:131299
x1,298:19894458,28365719
k1,298:20025757,28365719:131299
)
(1,298:19079124,29184922:946633,688132,360452
(1,298:19079124,28562326:946633,65536,983048
x1,298:20025757,28562326
)
)
(1,298:19079124,29973177:946633,318577,0
k1,298:19392969,29973177:313845
x1,298:19708605,29973177
k1,298:20025757,29973177:313845
)
]
g1,298:20134981,29184922
(1,298:20134981,29184922:511546,403098,0
x1,298:20646527,29184922
)
x1,298:21261333,29184922
[1,298:21261333,29346938:351711,630127,0
(1,298:21282268,28914329:266977,197518,0
x1,298:21516477,28914329
)
(1,298:21261333,29346938:351711,318577,0
x1,298:21576969,29346938
)
]
x1,298:22104565,29184922
[1,298:22104565,29382617:797221,892449,0
(1,298:22104565,28869987:797221,379819,89201
x1,298:22426376,28869987
(1,298:22451452,28672213:177267,182045,0
x1,298:22595951,28672213
)
x1,298:22869018,28869987
)
(1,298:22104565,29382617:351711,318577,0
x1,298:22420201,29382617
)
]
x1,298:23393307,29184922
[1,298:23393307,29346938:379655,746090,0
(1,298:23393307,28914329:379655,313481,0
x1,298:23715118,28914329
)
(1,298:23393307,29346938:351711,318577,0
x1,298:23708943,29346938
)
]
h1,298:23772962,29184922:0,0,0
)
$1,298:23772962,29184922
k1,298:31612056,29184922:7839094
)
k1,298:32239289,29184922:627233
(1,298:32239289,29184922:0,1198220,853791
(1,298:32239289,29184922:0,0,0
g1,298:32239289,29184922
)
)
k1,298:32239289,29184922:0
)
(1,302:16117433,31506360:16121856,1205503,884740
k1,298:16744667,31506360:627234
(1,298:16744667,31506360:0,1205503,884740
g1,298:16744667,31506360
$1,298:16744667,31506360
h1,298:16744667,31506360:0,0,0
$1,298:16744667,31506360
)
k1,298:16744667,31506360:0
(1,298:16744667,31506360:873806,1205503,884740
g1,298:16744667,31506360
g1,298:16744667,31506360
$1,298:16744667,31506360
(1,298:16744667,31506360:873806,303921,0
h1,298:16744667,31506360:0,0,0
g1,298:16926707,31506360
x1,298:17436433,31506360
g1,298:17618473,31506360
h1,298:17618473,31506360:0,0,0
)
$1,298:17618473,31506360
g1,298:17618473,31506360
)
k1,298:17618473,31506360:0
(1,302:17618473,31506360:13993583,1205503,884740
g1,298:17618473,31506360
$1,302:17618473,31506360
(1,302:17618473,31506360:13993583,1205503,884740
[1,302:17618473,31506360:946633,1198220,853791
(1,302:17618473,30687157:946633,313481,0
k1,302:17749772,30687157:131299
x1,302:18433807,30687157
k1,302:18565106,30687157:131299
)
(1,302:17618473,31506360:946633,688132,360452
(1,302:17618473,30883764:946633,65536,983048
x1,302:18565106,30883764
)
)
(1,302:17618473,32294615:946633,318577,0
k1,302:17932318,32294615:313845
x1,302:18247954,32294615
k1,302:18565106,32294615:313845
)
]
g1,302:18674330,31506360
[1,302:18674330,31506360:946633,1205503,819204
(1,302:18674330,30679874:946633,313481,65536
k1,302:18799500,30679874:125170
x1,302:19214609,30679874
(1,302:19214609,30745410:281184,141084,0
x1,302:19451269,30745410
)
k1,302:19620963,30679874:125170
)
(1,302:18674330,31506360:946633,688132,360452
(1,302:18674330,30883764:946633,65536,983048
x1,302:19620963,30883764
)
)
(1,302:18674330,32260028:946633,197518,0
k1,302:19008344,32260028:334014
x1,302:19270490,32260028
k1,302:19620963,32260028:334013
)
]
g1,302:19730187,31506360
[1,302:19730187,31506360:979970,1205503,884740
(1,302:19730187,30679874:979970,313481,65536
k1,302:19889832,30679874:159645
x1,302:20304941,30679874
(1,302:20304941,30745410:245572,141084,0
x1,302:20517745,30745410
)
k1,302:20710157,30679874:159644
)
(1,302:19730187,31506360:979970,688132,360452
k1,302:19746856,31506360:16669
(1,302:19746856,30883764:946633,65536,983048
x1,302:20693489,30883764
)
k1,302:20710157,31506360:16668
)
(1,302:19730187,32260028:979970,197518,65536
x1,302:19964396,32260028
(1,302:19964396,32325564:255776,211171,0
x1,302:20187404,32325564
)
x1,302:20454381,32260028
(1,302:20454381,32325564:255776,211171,0
x1,302:20677389,32325564
)
)
]
g1,302:20819381,31506360
(1,302:20819381,31506360:7569029,934876,613385
(1,302:20819381,31506360:7569029,934876,613385
h1,302:20819381,31506360:78643,0,0
[1,302:20898024,31506360:7411743,934876,613385
(1,302:20898024,31063004:7411743,491520,163840
x1,302:21528053,31063004
(1,302:21528053,31161307:841696,318577,65536
x1,302:21843689,31161307
x1,302:22081205,31161307
(1,302:22081205,31226843:255776,211171,0
x1,302:22304213,31226843
)
)
x1,302:23436686,31063004
(1,302:23436686,31161307:1835777,318577,65536
x1,302:23752322,31161307
x1,302:24746403,31161307
x1,302:24983919,31161307
(1,302:24983919,31226843:255776,211171,0
x1,302:25206927,31226843
)
)
x1,302:25527326,31063004
g1,302:25672958,31063004
x1,302:26182684,31063004
g1,302:26328316,31063004
x1,302:26885527,31063004
(1,302:26885527,31161307:841696,318577,65536
x1,302:27201163,31161307
x1,302:27438679,31161307
(1,302:27438679,31226843:255776,211171,0
x1,302:27661687,31226843
)
)
x1,302:28309767,31063004
)
(1,302:20898024,31955904:7411743,491520,163840
k1,302:24047409,31955904:3149385
x1,302:24966201,31955904
x1,302:25160382,31955904
k1,302:28309767,31955904:3149385
)
]
h1,302:28309767,31506360:78643,0,0
)
)
x1,302:28879931,31506360
[1,302:28879931,31704055:1120302,892449,65536
(1,302:28879931,31191425:797221,379819,89201
x1,302:29201742,31191425
(1,302:29226818,30993651:177267,182045,0
x1,302:29371317,30993651
)
x1,302:29644384,31191425
)
(1,302:28879931,31704055:1120302,318577,65536
x1,302:29195567,31704055
x1,302:29433083,31704055
(1,302:29433083,31769591:255776,211171,0
x1,302:29656091,31769591
)
x1,302:29951005,31704055
)
]
x1,302:30491754,31506360
[1,302:30491754,31668376:1120302,746090,65536
(1,302:30491754,31235767:379655,313481,0
x1,302:30813565,31235767
)
(1,302:30491754,31668376:1120302,318577,65536
x1,302:30807390,31668376
x1,302:31072843,31668376
x1,302:31323512,31668376
(1,302:31323512,31733912:255776,211171,0
x1,302:31546520,31733912
)
)
]
h1,302:31612056,31506360:0,0,0
)
$1,302:31612056,31506360
g1,302:31612056,31506360
)
k1,302:32239289,31506360:627233
(1,302:32239289,31506360:0,1205503,884740
(1,302:32239289,31506360:0,0,0
g1,302:32239289,31506360
)
)
k1,302:32239289,31506360:0
)
(1,304:16117433,33851464:16121856,1198220,853791
k1,302:16744667,33851464:627234
(1,302:16744667,33851464:0,1198220,853791
g1,302:16744667,33851464
$1,302:16744667,33851464
h1,302:16744667,33851464:0,0,0
$1,302:16744667,33851464
)
k1,302:16744667,33851464:0
(1,302:16744667,33851464:873806,1198220,853791
g1,302:16744667,33851464
g1,302:16744667,33851464
$1,302:16744667,33851464
(1,302:16744667,33851464:873806,240435,0
h1,302:16744667,33851464:0,0,0
g1,302:16926707,33851464
x1,302:17436433,33851464
g1,302:17618473,33851464
h1,302:17618473,33851464:0,0,0
)
$1,302:17618473,33851464
g1,302:17618473,33851464
)
k1,302:17618473,33851464:0
(1,304:17618473,33851464:13993583,1198220,853791
g1,302:17618473,33851464
$1,304:17618473,33851464
(1,304:17618473,33851464:4324694,1198220,853791
(1,304:17618473,33851464:1270259,865699,613385
(1,304:17618473,33851464:1270259,865699,613385
h1,304:17618473,33851464:78643,0,0
[1,304:17697116,33851464:1112973,865699,613385
(1,304:17697116,33408108:1112973,422343,0
k1,304:18089762,33408108:392646
x1,304:18417443,33408108
k1,304:18810089,33408108:392646
)
(1,304:17697116,34301008:1112973,491520,163840
x1,304:18615908,34301008
x1,304:18810089,34301008
)
]
h1,304:18810089,33851464:78643,0,0
)
)
g1,304:18997956,33851464
[1,304:18997956,33851464:946633,1198220,853791
(1,304:18997956,33032261:946633,313481,0
k1,304:19129255,33032261:131299
x1,304:19813290,33032261
k1,304:19944589,33032261:131299
)
(1,304:18997956,33851464:946633,688132,360452
(1,304:18997956,33228868:946633,65536,983048
x1,304:19944589,33228868
)
)
(1,304:18997956,34639719:946633,318577,0
k1,304:19311801,34639719:313845
x1,304:19627437,34639719
k1,304:19944589,34639719:313845
)
]
g1,304:20053813,33851464
(1,304:20053813,33851464:511546,403098,0
x1,304:20565359,33851464
)
x1,304:20948335,33851464
[1,304:20948335,34035249:994832,834197,0
(1,304:21039358,33580871:903809,379819,0
x1,304:21361169,33580871
(1,304:21386245,33383097:177267,182045,0
x1,304:21530744,33383097
)
x1,304:21885323,33580871
)
(1,304:20948335,34035249:669178,349526,0
x1,304:21196986,34035249
(1,304:21196986,33904178:387759,218455,54615
x1,304:21551977,33904178
)
)
]
)
$1,304:21943167,33851464
k1,304:31612056,33851464:9668889
)
k1,304:32239289,33851464:627233
(1,304:32239289,33851464:0,1198220,853791
(1,304:32239289,33851464:0,491520,163840
k1,304:30528066,33851464:-1711223
(1,304:30528066,33851464:1711223,491520,163840
x1,304:31984426,33851464
x1,304:32239289,33851464
)
)
)
k1,304:32239289,33851464:0
)
(1,306:16117433,36291006:16121856,617644,216553
x1,306:17794064,36291006
g1,305:18012517,36291006
x1,305:18922741,36291006
g1,305:19141194,36291006
x1,305:21054487,36291006
g1,305:21272940,36291006
$1,305:21272940,36291006
x1,305:21655916,36291006
[1,305:21655916,36507559:994832,834197,0
(1,305:21746939,36053181:903809,379819,0
x1,305:22068750,36053181
(1,305:22093826,35855407:177267,182045,0
x1,305:22238325,35855407
)
x1,305:22592904,36053181
)
(1,305:21655916,36507559:669178,349526,0
x1,305:21904567,36507559
(1,305:21904567,36376488:387759,218455,54615
x1,305:22259558,36376488
)
)
]
$1,305:22650748,36291006
g1,305:22869201,36291006
x1,305:23309749,36291006
g1,305:23528202,36291006
x1,305:24183563,36291006
x1,305:25567104,36291006
g1,305:25785557,36291006
x1,305:26149647,36291006
x1,305:26477328,36291006
k1,306:32239289,36291006:5761961
g1,306:32239289,36291006
)
(1,308:16117433,38681169:16121856,1205503,819204
k1,307:16647281,38681169:529848
(1,308:16647281,38681169:15062160,1205503,819204
g1,307:16647281,38681169
$1,308:16647281,38681169
(1,308:16647281,38681169:15062160,1205503,819204
x1,308:17030257,38681169
[1,308:17030257,38864954:1804796,834197,89201
(1,308:17121280,38410576:903809,379819,0
x1,308:17443091,38410576
(1,308:17468167,38212802:177267,182045,0
x1,308:17612666,38212802
)
x1,308:17967245,38410576
)
(1,308:17030257,38864954:1804796,349526,89201
x1,308:17278908,38864954
(1,308:17278908,38733883:387759,218455,54615
x1,308:17633899,38733883
)
x1,308:18056524,38864954
(1,308:18056524,38930490:255776,211171,0
x1,308:18279532,38930490
)
x1,308:18546509,38864954
(1,308:18546509,38930490:255776,211171,0
x1,308:18769517,38930490
)
)
]
x1,308:19485557,38681169
x1,308:19679738,38681169
g1,308:19788962,38681169
x1,308:20184603,38681169
g1,308:20342371,38681169
x1,308:20852097,38681169
g1,308:20997729,38681169
x1,308:21734476,38681169
x1,308:22001475,38681169
g1,308:22183515,38681169
x1,308:22693241,38681169
g1,308:22875281,38681169
[1,308:22875281,38681169:946633,1205503,819204
(1,308:22875281,37854683:946633,313481,65536
k1,308:23018257,37854683:142976
x1,308:23433366,37854683
(1,308:23433366,37920219:245572,141084,0
x1,308:23646170,37920219
)
k1,308:23821914,37854683:142976
)
(1,308:22875281,38681169:946633,688132,360452
(1,308:22875281,38058573:946633,65536,983048
x1,308:23821914,38058573
)
)
(1,308:22875281,39434837:946633,197518,0
k1,308:23231493,39434837:356212
x1,308:23465702,39434837
k1,308:23821914,39434837:356212
)
]
g1,308:23931138,38681169
[1,308:23931138,38681169:946633,1205503,819204
(1,308:23931138,37854683:946633,313481,65536
k1,308:24056308,37854683:125170
x1,308:24471417,37854683
(1,308:24471417,37920219:281184,141084,0
x1,308:24708077,37920219
)
k1,308:24877771,37854683:125170
)
(1,308:23931138,38681169:946633,688132,360452
(1,308:23931138,38058573:946633,65536,983048
x1,308:24877771,38058573
)
)
(1,308:23931138,39434837:946633,197518,0
k1,308:24265152,39434837:334014
x1,308:24527298,39434837
k1,308:24877771,39434837:334013
)
]
x1,308:25507800,38681169
(1,308:25507800,38779472:585920,318577,0
x1,308:25823436,38779472
x1,308:26060952,38779472
)
x1,308:26650931,38681169
(1,308:26650931,38779472:1835777,318577,65536
x1,308:26966567,38779472
x1,308:27960648,38779472
x1,308:28198164,38779472
(1,308:28198164,38845008:255776,211171,0
x1,308:28421172,38845008
)
)
x1,308:29233092,38681169
[1,308:29233092,38878864:864526,892449,0
(1,308:29233092,38366234:797221,379819,89201
x1,308:29554903,38366234
(1,308:29579979,38168460:177267,182045,0
x1,308:29724478,38168460
)
x1,308:29997545,38366234
)
(1,308:29233092,38878864:864526,318577,0
x1,308:29548728,38878864
x1,308:30048390,38878864
)
]
x1,308:30589139,38681169
[1,308:30589139,38843185:1120302,746090,65536
(1,308:30589139,38410576:379655,313481,0
x1,308:30910950,38410576
)
(1,308:30589139,38843185:1120302,318577,65536
x1,308:30904775,38843185
x1,308:31170228,38843185
x1,308:31420897,38843185
(1,308:31420897,38908721:255776,211171,0
x1,308:31643905,38908721
)
)
]
h1,308:31709441,38681169:0,0,0
)
$1,308:31709441,38681169
)
k1,308:31709441,38681169:0
(1,308:31709441,38681169:0,1205503,819204
g1,308:31709441,38681169
g1,308:31709441,38681169
$1,308:31709441,38681169
(1,308:31709441,38681169:0,0,0
h1,308:31709441,38681169:0,0,0
h1,308:31709441,38681169:0,0,0
)
$1,308:31709441,38681169
g1,308:31709441,38681169
)
k1,308:31709441,38681169:0
(1,308:31709441,38681169:0,1205503,819204
g1,308:31709441,38681169
$1,308:31709441,38681169
h1,308:31709441,38681169:0,0,0
$1,308:31709441,38681169
g1,308:31709441,38681169
)
k1,308:32239289,38681169:529848
(1,308:32239289,38681169:0,1205503,819204
(1,308:32239289,38681169:0,0,0
g1,308:32239289,38681169
)
)
k1,308:32239289,38681169:0
)
(1,309:16117433,40254037:16121856,491520,163840
k1,308:16647281,40254037:529848
(1,309:16647281,40254037:15062160,491520,163840
k1,308:31709441,40254037:15062160
$1,309:31709441,40254037
(1,309:31709441,40254037:0,0,0
)
$1,309:31709441,40254037
)
k1,309:31709441,40254037:0
(1,309:31709441,40254037:0,491520,163840
g1,309:31709441,40254037
g1,309:31709441,40254037
$1,309:31709441,40254037
(1,309:31709441,40254037:0,0,0
h1,309:31709441,40254037:0,0,0
h1,309:31709441,40254037:0,0,0
)
$1,309:31709441,40254037
g1,309:31709441,40254037
)
k1,309:31709441,40254037:0
(1,309:31709441,40254037:0,491520,163840
g1,309:31709441,40254037
$1,309:31709441,40254037
h1,309:31709441,40254037:0,0,0
$1,309:31709441,40254037
g1,309:31709441,40254037
)
k1,309:32239289,40254037:529848
(1,309:32239289,40254037:0,491520,163840
(1,309:32239289,40254037:0,491520,163840
k1,309:30528066,40254037:-1711223
(1,309:30528066,40254037:1711223,491520,163840
x1,309:31984426,40254037
x1,309:32239289,40254037
)
)
)
k1,309:32239289,40254037:0
)
(1,313:16117433,41943040:16121856,455111,127431
x1,313:16790999,41943040
x1,311:17027656,41943040
k1,311:17303839,41943040:276183
x1,311:18581793,41943040
k1,311:18857976,41943040:276183
x1,311:19768200,41943040
k1,311:20044383,41943040:276183
x1,311:20628747,41943040
x1,311:22523835,41943040
x1,311:23579696,41943040
x1,311:24016604,41943040
x1,311:24344285,41943040
k1,311:24620467,41943040:276182
x1,311:25148398,41943040
k1,311:25424581,41943040:276183
x1,311:26061738,41943040
x1,311:26535054,41943040
x1,311:27955004,41943040
k1,311:28231187,41943040:276183
x1,311:28704503,41943040
x1,311:29013979,41943040
x1,311:29341660,41943040
x1,311:29614726,41943040
k1,311:29890909,41943040:276183
x1,311:31110610,41943040
x1,311:32239289,41943040
k1,311:32239289,41943040:0
)
(1,313:16117433,42729472:16121856,491520,163840
x1,313:17091373,42729472
k1,311:17463833,42729472:372460
x1,311:18847375,42729472
k1,311:19219835,42729472:372460
x1,311:19802379,42729472
k1,311:20174839,42729472:372460
x1,311:21485563,42729472
k1,311:21858023,42729472:372460
x1,311:22768247,42729472
k1,311:23140708,42729472:372461
x1,311:23981753,42729472
x1,311:25037614,42729472
k1,311:25410074,42729472:372460
x1,311:26759026,42729472
k1,311:27131486,42729472:372460
x1,311:27677621,42729472
k1,311:28050081,42729472:372460
x1,311:28891126,42729472
x1,311:29946987,42729472
k1,311:30319447,42729472:372460
x1,311:31338898,42729472
k1,311:31711358,42729472:372460
x1,311:32239289,42729472
k1,311:32239289,42729472:0
)
]
g1,317:32239289,-1310720
)
)
]
(1,317:-1184071,44695552:33423360,0,0
h1,317:-1184071,44695552:33423360,0,0
)
]
]
!88174
}3
!10
{4
[1,414:0,44695552:32239289,44695552,0
[1,414:-1184071,44695552:33423360,48693248,0
[1,414:-1184071,-2359296:33423360,1638400,0
(1,414:-1184071,-2359296:33423360,422343,0
(1,414:-1184071,-2359296:33423360,422343,0
k1,414:31256247,-2359296:32440318
g1,414:31911608,-2359296
x1,414:32239289,-2359296
)
)
]
[1,414:-1184071,42729472:33423360,44040192,0
(1,414:-1184071,-655360:33423360,655360,43384832
r1,414:-1184071,-655360:0,43384832,43384832
(1,414:-1184071,-1310720:16121856,0,44040192
[1,414:-1184071,-1310720:16121856,0,44040192
(1,313:-1184071,-655360:16121856,491520,163840
x1,313:-210131,-655360
g1,311:8322,-655360
x1,311:1901590,-655360
g1,311:2192861,-655360
x1,311:2866427,-655360
k1,312:2192861,-655360:-54614
x1,312:3103084,-655360
g1,312:3321537,-655360
x1,312:3940490,-655360
x1,312:4544878,-655360
g1,312:4763331,-655360
x1,312:5455102,-655360
x1,312:6583781,-655360
k1,313:14937785,-655360:8354004
g1,313:14937785,-655360
)
(1,315:-1184071,473593:16121856,525456,163840
k1,314:-327040,473593:857031
(1,314:-327040,473593:0,525456,163840
g1,314:-327040,473593
$1,314:-327040,473593
h1,314:-327040,473593:0,0,0
$1,314:-327040,473593
)
k1,314:-327040,473593:0
(1,314:-327040,473593:873806,525456,163840
g1,314:-327040,473593
k1,314:109863,473593:436903
$1,314:109863,473593
(1,314:109863,473593:0,0,0
h1,314:109863,473593:0,0,0
h1,314:109863,473593:0,0,0
)
$1,314:109863,473593
k1,314:546766,473593:436903
)
k1,314:546766,473593:0
(1,315:546766,473593:13533989,525456,163840
g1,314:546766,473593
$1,315:546766,473593
(1,315:546766,473593:4262077,525456,163840
x1,315:2019019,473593
g1,315:2176787,473593
x1,315:2358832,473593
g1,315:2504464,473593
x1,315:3161190,473593
(1,315:3198963,203000:183865,254863,0
x1,315:3350060,203000
)
x1,315:3564873,473593
[1,315:3564873,473593:367426,464214,0
(1,315:3626616,464490:0,455111,0
x1,315:3954297,464490
)
(1,315:3564873,473593:367426,291271,0
x1,315:3911364,473593
)
]
x1,315:4516207,473593
x1,315:4808843,473593
k1,315:3564873,473593:37773
h1,315:4808843,473593:0,0,0
)
$1,315:4808843,473593
k1,315:14080755,473593:9271912
)
k1,315:14937785,473593:857030
(1,315:14937785,473593:0,525456,163840
(1,315:14937785,473593:0,0,0
g1,315:14937785,473593
)
)
k1,315:14937785,473593:0
)
(1,316:-1184071,2097797:16121856,1198220,853791
k1,315:-327040,2097797:857031
(1,315:-327040,2097797:0,1198220,853791
g1,315:-327040,2097797
$1,315:-327040,2097797
h1,315:-327040,2097797:0,0,0
$1,315:-327040,2097797
)
k1,315:-327040,2097797:0
(1,315:-327040,2097797:873806,1198220,853791
g1,315:-327040,2097797
g1,315:-327040,2097797
$1,315:-327040,2097797
(1,315:-327040,2097797:873806,303921,0
h1,315:-327040,2097797:0,0,0
g1,315:-145000,2097797
x1,315:364726,2097797
g1,315:546766,2097797
h1,315:546766,2097797:0,0,0
)
$1,315:546766,2097797
g1,315:546766,2097797
)
k1,315:546766,2097797:0
(1,316:546766,2097797:13533989,1198220,853791
g1,315:546766,2097797
$1,316:546766,2097797
(1,316:546766,2097797:13533989,1198220,853791
[1,316:546766,2097797:946633,1198220,853791
(1,316:546766,1278594:946633,313481,0
k1,316:678065,1278594:131299
x1,316:1362100,1278594
k1,316:1493399,1278594:131299
)
(1,316:546766,2097797:946633,688132,360452
(1,316:546766,1475201:946633,65536,983048
x1,316:1493399,1475201
)
)
(1,316:546766,2886052:946633,318577,0
k1,316:860611,2886052:313845
x1,316:1176247,2886052
k1,316:1493399,2886052:313845
)
]
x1,316:1675444,2097797
(1,316:1675444,2097797:511546,403098,0
x1,316:2186990,2097797
)
x1,316:2897647,2097797
[1,316:2897647,2281582:994832,834197,0
(1,316:2988670,1827204:903809,379819,0
x1,316:3310481,1827204
(1,316:3335557,1629430:177267,182045,0
x1,316:3480056,1629430
)
x1,316:3834635,1827204
)
(1,316:2897647,2281582:653545,349526,0
x1,316:3130665,2281582
(1,316:3130665,2150511:387759,218455,54615
x1,316:3485656,2150511
)
)
]
x1,316:4542983,2097797
x1,316:4737164,2097797
g1,316:4846388,2097797
x1,316:5242029,2097797
g1,316:5399797,2097797
x1,316:5909523,2097797
g1,316:6055155,2097797
x1,316:6791902,2097797
x1,316:7386582,2097797
g1,316:7532214,2097797
x1,316:8041940,2097797
g1,316:8187572,2097797
(1,316:8187572,2097797:511546,403098,0
x1,316:8699118,2097797
)
x1,316:9409775,2097797
[1,316:9409775,2281582:994832,834197,0
(1,316:9500798,1827204:903809,379819,0
x1,316:9822609,1827204
(1,316:9847685,1629430:177267,182045,0
x1,316:9992184,1629430
)
x1,316:10346763,1827204
)
(1,316:9409775,2281582:691776,349526,0
x1,316:9699227,2281582
(1,316:9699227,2150511:369556,218455,54615
x1,316:10036015,2150511
)
)
]
x1,316:11055111,2097797
x1,316:11249292,2097797
g1,316:11358516,2097797
x1,316:11754157,2097797
g1,316:11911925,2097797
x1,316:12421651,2097797
g1,316:12567283,2097797
x1,316:13304030,2097797
x1,316:14080755,2097797
k1,316:12567283,2097797:12136
h1,316:14080755,2097797:0,0,0
)
$1,316:14080755,2097797
g1,316:14080755,2097797
)
k1,316:14937785,2097797:857030
(1,316:14937785,2097797:0,1198220,853791
(1,316:14937785,2097797:0,0,0
g1,316:14937785,2097797
)
)
k1,316:14937785,2097797:0
)
(1,317:-1184071,3705252:16121856,491520,163840
k1,316:-327040,3705252:857031
(1,317:-327040,3705252:0,491520,163840
g1,316:-327040,3705252
$1,317:-327040,3705252
(1,317:-327040,3705252:0,0,0
)
$1,317:-327040,3705252
)
k1,317:-327040,3705252:0
(1,317:-327040,3705252:873806,491520,163840
g1,317:-327040,3705252
k1,317:109863,3705252:436903
$1,317:109863,3705252
(1,317:109863,3705252:0,0,0
h1,317:109863,3705252:0,0,0
h1,317:109863,3705252:0,0,0
)
$1,317:109863,3705252
k1,317:546766,3705252:436903
)
k1,317:546766,3705252:0
(1,317:546766,3705252:13533989,491520,163840
g1,317:546766,3705252
$1,317:546766,3705252
h1,317:546766,3705252:0,0,0
$1,317:546766,3705252
k1,317:14080755,3705252:13533989
)
k1,317:14937785,3705252:857030
(1,317:14937785,3705252:0,491520,163840
(1,317:14937785,3705252:0,491520,163840
k1,317:13226562,3705252:-1711223
(1,317:13226562,3705252:1711223,491520,163840
x1,317:14682922,3705252
x1,317:14937785,3705252
)
)
)
k1,317:14937785,3705252:0
)
(1,320:-1184071,4834205:16121856,492688,127430
x1,320:-399457,4834205
g1,318:-181004,4834205
$1,318:-181004,4834205
x1,318:220859,4834205
(1,318:258632,4596380:183865,254863,0
x1,318:409729,4596380
)
g1,318:624537,4834205
x1,318:1134263,4834205
g1,318:1316303,4834205
x1,318:1718166,4834205
$1,318:1755939,4834205
x1,318:1937984,4834205
g1,318:2229255,4834205
x1,318:3560001,4834205
k1,320:14937785,4834205:11377784
g1,320:14937785,4834205
)
(1,322:-1184071,6575195:16121856,1205503,819204
k1,321:-821104,6575195:362967
(1,322:-821104,6575195:15395922,1205503,819204
g1,321:-821104,6575195
$1,322:-821104,6575195
(1,322:-821104,6575195:15395922,1205503,819204
x1,322:-438128,6575195
[1,322:-438128,6758980:1900639,834197,89201
(1,322:-347105,6304602:903809,379819,0
x1,322:-25294,6304602
(1,322:-218,6106828:177267,182045,0
x1,322:144281,6106828
)
x1,322:498860,6304602
)
(1,322:-438128,6758980:1900639,349526,89201
x1,322:-131305,6758980
(1,322:-131305,6627909:369556,218455,54615
x1,322:205483,6627909
)
x1,322:656045,6758980
(1,322:656045,6824516:255776,211171,0
x1,322:879053,6824516
)
x1,322:1173967,6758980
(1,322:1173967,6824516:255776,211171,0
x1,322:1396975,6824516
)
)
]
x1,322:2113015,6575195
x1,322:2307196,6575195
g1,322:2416420,6575195
x1,322:2812061,6575195
g1,322:2969829,6575195
x1,322:3479555,6575195
g1,322:3625187,6575195
x1,322:4361934,6575195
x1,322:4628933,6575195
g1,322:4810973,6575195
x1,322:5320699,6575195
g1,322:5502739,6575195
[1,322:5502739,6575195:946633,1205503,819204
(1,322:5502739,5748709:946633,313481,65536
k1,322:5645715,5748709:142976
x1,322:6060824,5748709
(1,322:6060824,5814245:245572,141084,0
x1,322:6273628,5814245
)
k1,322:6449372,5748709:142976
)
(1,322:5502739,6575195:946633,688132,360452
(1,322:5502739,5952599:946633,65536,983048
x1,322:6449372,5952599
)
)
(1,322:5502739,7328863:946633,197518,0
k1,322:5858951,7328863:356212
x1,322:6093160,7328863
k1,322:6449372,7328863:356212
)
]
g1,322:6558596,6575195
[1,322:6558596,6575195:946633,1205503,819204
(1,322:6558596,5748709:946633,313481,65536
k1,322:6683766,5748709:125170
x1,322:7098875,5748709
(1,322:7098875,5814245:281184,141084,0
x1,322:7335535,5814245
)
k1,322:7505229,5748709:125170
)
(1,322:6558596,6575195:946633,688132,360452
(1,322:6558596,5952599:946633,65536,983048
x1,322:7505229,5952599
)
)
(1,322:6558596,7328863:946633,197518,0
k1,322:6892610,7328863:334014
x1,322:7154756,7328863
k1,322:7505229,7328863:334013
)
]
x1,322:8135258,6575195
(1,322:8135258,6673498:630317,318577,0
x1,322:8450894,6673498
x1,322:8716347,6673498
)
x1,322:9322786,6575195
(1,322:9322786,6673498:1863714,318577,65536
x1,322:9638422,6673498
x1,322:10632503,6673498
x1,322:10897956,6673498
(1,322:10897956,6739034:255776,211171,0
x1,322:11120964,6739034
)
)
x1,322:11932884,6575195
[1,322:11932884,6737211:864526,746090,0
(1,322:11932884,6304602:379655,313481,0
x1,322:12254695,6304602
)
(1,322:11932884,6737211:864526,318577,0
x1,322:12248520,6737211
x1,322:12513973,6737211
x1,322:12764642,6737211
)
]
x1,322:13288931,6575195
[1,322:13288931,6772890:1103842,892449,65536
(1,322:13288931,6260260:797221,379819,89201
x1,322:13610742,6260260
(1,322:13635818,6062486:177267,182045,0
x1,322:13780317,6062486
)
x1,322:14053384,6260260
)
(1,322:13288931,6772890:1103842,318577,65536
x1,322:13604567,6772890
x1,322:14104229,6772890
(1,322:14104229,6838426:255776,211171,0
x1,322:14327237,6838426
)
)
]
x1,322:14574818,6575195
h1,322:14574818,6575195:0,0,0
)
$1,322:14574818,6575195
)
k1,322:14574818,6575195:0
(1,322:14574818,6575195:0,1205503,819204
g1,322:14574818,6575195
g1,322:14574818,6575195
$1,322:14574818,6575195
(1,322:14574818,6575195:0,0,0
h1,322:14574818,6575195:0,0,0
h1,322:14574818,6575195:0,0,0
)
$1,322:14574818,6575195
g1,322:14574818,6575195
)
k1,322:14574818,6575195:0
(1,322:14574818,6575195:0,1205503,819204
g1,322:14574818,6575195
$1,322:14574818,6575195
h1,322:14574818,6575195:0,0,0
$1,322:14574818,6575195
g1,322:14574818,6575195
)
k1,322:14937785,6575195:362967
(1,322:14937785,6575195:0,1205503,819204
(1,322:14937785,6575195:0,0,0
g1,322:14937785,6575195
)
)
k1,322:14937785,6575195:0
)
(1,323:-1184071,8148063:16121856,491520,163840
k1,322:-821104,8148063:362967
(1,323:-821104,8148063:15395922,491520,163840
k1,322:14574818,8148063:15395922
$1,323:14574818,8148063
(1,323:14574818,8148063:0,0,0
)
$1,323:14574818,8148063
)
k1,323:14574818,8148063:0
(1,323:14574818,8148063:0,491520,163840
g1,323:14574818,8148063
g1,323:14574818,8148063
$1,323:14574818,8148063
(1,323:14574818,8148063:0,0,0
h1,323:14574818,8148063:0,0,0
h1,323:14574818,8148063:0,0,0
)
$1,323:14574818,8148063
g1,323:14574818,8148063
)
k1,323:14574818,8148063:0
(1,323:14574818,8148063:0,491520,163840
g1,323:14574818,8148063
$1,323:14574818,8148063
h1,323:14574818,8148063:0,0,0
$1,323:14574818,8148063
g1,323:14574818,8148063
)
k1,323:14937785,8148063:362967
(1,323:14937785,8148063:0,491520,163840
(1,323:14937785,8148063:0,491520,163840
k1,323:13226562,8148063:-1711223
(1,323:13226562,8148063:1711223,491520,163840
x1,323:14682922,8148063
x1,323:14937785,8148063
)
)
)
k1,323:14937785,8148063:0
)
(1,328:-1184071,9277015:16121856,491520,163840
h1,326:-1184071,9277015:655360,0,0
x1,326:144855,9277015
x1,326:381512,9277015
k1,326:575386,9277015:193874
x1,326:1886108,9277015
k1,326:2079983,9277015:193875
x1,326:2662527,9277015
k1,326:2856401,9277015:193874
x1,326:4735104,9277015
x1,326:6136849,9277015
k1,326:6330723,9277015:193874
x1,326:7304663,9277015
k1,326:7498537,9277015:193874
x1,326:9209760,9277015
k1,326:9403635,9277015:193875
x1,326:9989819,9277015
k1,326:10183693,9277015:193874
x1,326:10769877,9277015
k1,326:10963751,9277015:193874
x1,326:11910385,9277015
k1,326:12104260,9277015:193875
x1,326:12686804,9277015
k1,326:12880678,9277015:193874
x1,326:13900129,9277015
x1,326:14937785,9277015
k1,326:14937785,9277015:0
)
(1,328:-1184071,10063447:16121856,491520,163840
x1,328:-492300,10063447
k1,326:-239263,10063447:253037
x1,326:670961,10063447
k1,326:923998,10063447:253037
x1,326:2562402,10063447
k1,326:2815439,10063447:253037
x1,326:7064368,10063447
k1,326:7317405,10063447:253037
x1,326:8291345,10063447
k1,326:8544382,10063447:253037
x1,326:10255605,10063447
k1,326:10508642,10063447:253037
x1,326:11564503,10063447
k1,326:11817540,10063447:253037
x1,326:12791480,10063447
k1,326:13044517,10063447:253037
x1,326:14937785,10063447
k1,326:14937785,10063447:0
)
(1,328:-1184071,10849879:16121856,455111,127431
x1,328:-510505,10849879
x1,327:-273848,10849879
g1,327:-55395,10849879
x1,327:1892486,10849879
g1,327:2110939,10849879
x1,327:2438620,10849879
g1,327:2657073,10849879
x1,327:4843432,10849879
g1,327:5061885,10849879
x1,327:5846499,10849879
g1,327:6064952,10849879
x1,327:6392633,10849879
g1,327:6611086,10849879
x1,327:8617220,10849879
g1,327:8835673,10849879
x1,327:10748966,10849879
g1,327:10967419,10849879
$1,327:10967419,10849879
x1,327:11388169,10849879
$1,327:11479192,10849879
g1,327:11697645,10849879
x1,327:11879690,10849879
k1,328:14937785,10849879:3058095
g1,328:14937785,10849879
)
(1,330:-1184071,11978832:16121856,584074,163840
k1,329:4619210,11978832:5803281
(1,330:4619210,11978832:4515295,584074,163840
g1,329:4619210,11978832
$1,330:4619210,11978832
(1,330:4619210,11978832:4515295,584074,163840
[1,330:4619210,11978832:910224,455111,0
(1,330:4619210,11978832:910224,455111,0
x1,329:5529434,11978832
)
]
x1,330:6162268,11978832
(1,330:6162268,11708239:436975,313481,0
x1,330:6495933,11708239
)
x1,330:6926924,11978832
g1,330:7108964,11978832
x1,330:7618690,11978832
g1,330:7800730,11978832
x1,330:8105883,11978832
(1,330:8105883,11708239:846577,313481,0
(1,330:8105883,11708239:409602,282169,0
x1,330:8515485,11708239
)
x1,330:8849150,11708239
)
x1,330:9134505,11978832
)
$1,330:9134505,11978832
)
k1,330:9134505,11978832:0
(1,330:9134505,11978832:0,584074,163840
g1,330:9134505,11978832
g1,330:9134505,11978832
$1,330:9134505,11978832
(1,330:9134505,11978832:0,0,0
h1,330:9134505,11978832:0,0,0
h1,330:9134505,11978832:0,0,0
)
$1,330:9134505,11978832
g1,330:9134505,11978832
)
k1,330:9134505,11978832:0
(1,330:9134505,11978832:0,584074,163840
g1,330:9134505,11978832
$1,330:9134505,11978832
h1,330:9134505,11978832:0,0,0
$1,330:9134505,11978832
g1,330:9134505,11978832
)
k1,330:14937785,11978832:5803280
(1,330:14937785,11978832:0,584074,163840
(1,330:14937785,11978832:0,491520,163840
k1,330:13226562,11978832:-1711223
(1,330:13226562,11978832:1711223,491520,163840
x1,330:14682922,11978832
x1,330:14937785,11978832
)
)
)
k1,330:14937785,11978832:0
)
(1,332:-1184071,13107785:16121856,455111,127431
x1,332:-373970,13107785
k1,331:-138431,13107785:235539
x1,331:1663815,13107785
k1,331:1899354,13107785:235539
x1,331:2227035,13107785
k1,331:2462574,13107785:235539
x1,331:5231478,13107785
k1,331:5467017,13107785:235539
x1,331:5994948,13107785
k1,331:6230487,13107785:235539
x1,331:6594577,13107785
x1,331:7559416,13107785
k1,331:7794955,13107785:235539
x1,331:9149367,13107785
k1,331:9384906,13107785:235539
x1,331:10440767,13107785
k1,331:10676306,13107785:235539
x1,331:13263163,13107785
k1,331:13498702,13107785:235539
$1,331:13498702,13107785
x1,331:13919452,13107785
$1,331:14010475,13107785
k1,331:14246014,13107785:235539
x1,331:14610104,13107785
x1,331:14937785,13107785
k1,331:14937785,13107785:0
)
(1,332:-1184071,13894217:16121856,455111,127431
x1,332:-763321,13894217
g1,331:-490258,13894217
x1,331:19468,13894217
g1,331:201508,13894217
(1,331:201508,13894217:546135,455111,0
x1,331:747643,13894217
)
g1,331:856867,13894217
x1,331:1374965,13894217
$1,331:1374965,13894217
x1,331:1557010,13894217
k1,332:14937785,13894217:13380775
g1,332:14937785,13894217
)
(1,334:-1184071,15023170:16121856,491520,163840
k1,333:4355366,15023170:5539437
(1,334:4355366,15023170:5042983,491520,163840
g1,333:4355366,15023170
$1,334:4355366,15023170
(1,334:4355366,15023170:5042983,455111,127431
(1,334:4355366,15023170:546135,455111,0
x1,333:4901501,15023170
)
g1,334:5010725,15023170
[1,334:5010725,15023170:910224,455111,0
(1,334:5010725,15023170:910224,455111,0
x1,333:5920949,15023170
)
]
g1,334:6030173,15023170
x1,334:6548271,15023170
g1,334:6730311,15023170
x1,334:7240037,15023170
g1,334:7422077,15023170
(1,334:7422077,15023170:511546,403098,0
x1,334:7933623,15023170
)
g1,334:8042847,15023170
(1,334:8042847,15023170:546135,455111,0
x1,333:8588982,15023170
)
g1,334:8698206,15023170
x1,334:9398349,15023170
)
$1,334:9398349,15023170
)
k1,334:9398349,15023170:0
(1,334:9398349,15023170:0,491520,163840
g1,334:9398349,15023170
g1,334:9398349,15023170
$1,334:9398349,15023170
(1,334:9398349,15023170:0,0,0
h1,334:9398349,15023170:0,0,0
h1,334:9398349,15023170:0,0,0
)
$1,334:9398349,15023170
g1,334:9398349,15023170
)
k1,334:9398349,15023170:0
(1,334:9398349,15023170:0,491520,163840
g1,334:9398349,15023170
$1,334:9398349,15023170
h1,334:9398349,15023170:0,0,0
$1,334:9398349,15023170
g1,334:9398349,15023170
)
k1,334:14937785,15023170:5539436
(1,334:14937785,15023170:0,491520,163840
(1,334:14937785,15023170:0,491520,163840
k1,334:13226562,15023170:-1711223
(1,334:13226562,15023170:1711223,491520,163840
x1,334:14682922,15023170
x1,334:14937785,15023170
)
)
)
k1,334:14937785,15023170:0
)
(1,337:-1184071,16152123:16121856,455111,127431
x1,337:-692550,16152123
k1,335:-446128,16152123:246422
x1,335:1467165,16152123
k1,335:1713616,16152123:246451
$1,335:1713616,16152123
(1,335:1713616,16152123:546135,455111,0
x1,335:2259751,16152123
)
k1,335:2368975,16152123:109224
x1,335:2887073,16152123
$1,335:2887073,16152123
k1,335:3133523,16152123:246450
x1,335:3574071,16152123
k1,335:3820522,16152123:246451
x1,335:4475883,16152123
x1,335:5859424,16152123
k1,335:6105874,16152123:246450
x1,335:6692058,16152123
k1,335:6938508,16152123:246450
x1,335:7524692,16152123
k1,335:7771143,16152123:246451
x1,335:8353687,16152123
k1,335:8600137,16152123:246450
x1,335:10427868,16152123
k1,335:10674319,16152123:246451
x1,335:11002000,16152123
k1,335:11248450,16152123:246450
x1,335:13434809,16152123
k1,335:13681259,16152123:246450
$1,335:13681259,16152123
x1,335:14199357,16152123
k1,335:14428059,16152123:228702
x1,335:14937785,16152123
k1,337:14937785,16152123:0
)
(1,337:-1184071,16938555:16121856,556402,127431
x1,337:-878918,16938555
(1,335:-878918,16700730:972823,318577,89201
(1,335:-878918,16700730:437819,318577,0
x1,335:-441099,16700730
)
g1,335:-351594,16700730
x1,335:61137,16700730
)
$1,335:93905,16938555
x1,335:275950,16938555
k1,335:547982,16938555:272032
x1,335:2240999,16938555
k1,336:2401734,16938555:160735
$1,336:2401734,16938555
x1,336:2919832,16938555
$1,336:2919832,16938555
k1,336:3080566,16938555:160734
x1,336:3521114,16938555
k1,336:3681849,16938555:160735
x1,336:4304442,16938555
x1,336:5979254,16938555
x1,336:6743843,16938555
k1,336:6904577,16938555:160734
x1,336:8255348,16938555
k1,336:8416083,16938555:160735
x1,336:8998627,16938555
k1,336:9159361,16938555:160734
x1,336:9487042,16938555
k1,336:9647777,16938555:160735
x1,336:10812865,16938555
k1,336:10973599,16938555:160734
x1,336:12886892,16938555
k1,336:13047627,16938555:160735
x1,336:13520943,16938555
x1,336:13794009,16938555
k1,336:13954743,16938555:160734
x1,336:14937785,16938555
k1,336:14937785,16938555:0
)
(1,337:-1184071,17724987:16121856,455111,127431
x1,337:873037,17724987
k1,336:1033233,17724987:160196
x1,336:1470141,17724987
k1,336:1630337,17724987:160196
x1,336:2358517,17724987
k1,336:2518713,17724987:160196
x1,336:3101257,17724987
k1,336:3261453,17724987:160196
x1,336:4171677,17724987
k1,336:4331873,17724987:160196
x1,336:5242097,17724987
k1,336:5402293,17724987:160196
x1,336:6536432,17724987
k1,336:6696628,17724987:160196
x1,336:8193036,17724987
k1,336:8353232,17724987:160196
x1,336:8881163,17724987
k1,336:9041359,17724987:160196
x1,336:9951583,17724987
k1,336:10111779,17724987:160196
x1,336:10585095,17724987
x1,336:10858162,17724987
x1,336:11952252,17724987
k1,336:12112448,17724987:160196
x1,336:14937785,17724987
k1,336:14937785,17724987:0
)
(1,337:-1184071,18511419:16121856,455111,0
x1,337:-597887,18511419
g1,336:-379434,18511419
x1,336:840268,18511419
x1,336:1735927,18511419
k1,337:14937785,18511419:13201858
g1,337:14937785,18511419
)
(1,340:-1184071,19640372:16121856,491520,163840
k1,338:2840851,19640372:4024922
(1,340:2840851,19640372:8072012,491520,163840
g1,338:2840851,19640372
$1,340:2840851,19640372
(1,340:2840851,19640372:8072012,491520,163840
(1,340:2840851,19640372:511546,403098,0
x1,340:3352397,19640372
)
g1,340:3461621,19640372
(1,340:3461621,19640372:546135,455111,0
x1,338:4007756,19640372
)
g1,340:4116980,19640372
x1,340:4635078,19640372
g1,340:4817118,19640372
x1,340:5326844,19640372
g1,340:5508884,19640372
(1,340:5508884,19640372:511546,403098,0
x1,340:6020430,19640372
)
g1,340:6129654,19640372
(1,340:6129654,19640372:546135,455111,0
x1,338:6675789,19640372
)
x1,340:7291556,19640372
g1,340:7488614,19640372
x1,340:7998340,19640372
g1,340:8143972,19640372
x1,340:8526265,19640372
x1,340:8999582,19640372
g1,340:9181622,19640372
x1,340:9691348,19640372
g1,340:9873388,19640372
(1,340:9873388,19640372:511546,403098,0
x1,340:10384934,19640372
)
x1,340:10767227,19640372
)
$1,340:10912863,19640372
)
k1,340:10912863,19640372:0
(1,340:10912863,19640372:0,491520,163840
g1,340:10912863,19640372
g1,340:10912863,19640372
$1,340:10912863,19640372
(1,340:10912863,19640372:0,0,0
h1,340:10912863,19640372:0,0,0
h1,340:10912863,19640372:0,0,0
)
$1,340:10912863,19640372
g1,340:10912863,19640372
)
k1,340:10912863,19640372:0
(1,340:10912863,19640372:0,491520,163840
g1,340:10912863,19640372
$1,340:10912863,19640372
h1,340:10912863,19640372:0,0,0
$1,340:10912863,19640372
g1,340:10912863,19640372
)
k1,340:14937785,19640372:4024922
(1,340:14937785,19640372:0,491520,163840
(1,340:14937785,19640372:0,491520,163840
k1,340:13226562,19640372:-1711223
(1,340:13226562,19640372:1711223,491520,163840
x1,340:14682922,19640372
x1,340:14937785,19640372
)
)
)
k1,340:14937785,19640372:0
)
(1,343:-1184071,20769325:16121856,455111,127431
x1,343:126651,20769325
x1,341:472536,20769325
k1,341:664772,20769325:192236
x1,341:1105320,20769325
k1,341:1297556,20769325:192236
x1,341:2120399,20769325
x1,341:2557307,20769325
x1,341:3576758,20769325
k1,341:3768994,20769325:192236
x1,341:4355178,20769325
k1,341:4547414,20769325:192236
x1,341:5748911,20769325
k1,341:5941146,20769325:192235
x1,341:6527330,20769325
k1,341:6719566,20769325:192236
x1,341:7629790,20769325
k1,341:7822026,20769325:192236
x1,341:8914294,20769325
x1,341:9278384,20769325
x1,341:9606065,20769325
x1,341:10734743,20769325
k1,341:10926979,20769325:192236
x1,341:11454910,20769325
k1,341:11647146,20769325:192236
x1,341:12522781,20769325
x1,341:12886871,20769325
x1,341:13653280,20769325
k1,341:13845516,20769325:192236
x1,341:14719332,20769325
x1,341:14937785,20769325
k1,343:14937785,20769325:0
)
(1,343:-1184071,21555757:16121856,455111,127431
x1,343:-144594,21555757
k1,341:126650,21555757:271244
$1,341:126650,21555757
x1,341:508943,21555757
$1,341:654579,21555757
k1,341:925823,21555757:271244
x1,341:1366371,21555757
k1,341:1637616,21555757:271245
x1,341:2183751,21555757
x1,341:2820907,21555757
x1,341:3166792,21555757
k1,341:3438036,21555757:271244
x1,341:5482399,21555757
k1,341:5753643,21555757:271244
x1,341:7064367,21555757
k1,341:7335611,21555757:271244
x1,341:8500699,21555757
x1,341:8828380,21555757
x1,341:8955811,21555757
k1,341:9405456,21555757:449645
x1,341:10006204,21555757
k1,342:10277448,21555757:271244
x1,342:11225902,21555757
k1,342:11497147,21555757:271245
x1,342:12665873,21555757
k1,342:12937117,21555757:271244
x1,342:13410433,21555757
x1,342:13683499,21555757
k1,342:13954743,21555757:271244
x1,342:14937785,21555757
k1,342:14937785,21555757:0
)
(1,343:-1184071,22342189:16121856,617644,331241
x1,343:-201029,22342189
x1,343:346925,22342189
x1,343:1384582,22342189
k1,342:1704958,22342189:320376
x1,342:2342115,22342189
x1,342:2706205,22342189
x1,342:3561815,22342189
k1,342:3882190,22342189:320375
x1,342:4756006,22342189
x1,342:5795483,22342189
k1,342:6115859,22342189:320376
x1,342:6589175,22342189
x1,342:6880446,22342189
x1,342:8081942,22342189
x1,342:8577103,22342189
k1,342:8897478,22342189:320375
$1,342:8897478,22342189
x1,342:9462499,22342189
[1,342:9462499,22558742:2699824,834197,114688
(1,342:9553522,22104364:903809,379819,0
x1,342:9875333,22104364
(1,342:9900409,21906590:177267,182045,0
x1,342:10044908,21906590
)
x1,342:10399487,22104364
)
(1,342:9462499,22558742:2699824,349526,114688
x1,342:9711150,22558742
(1,342:9711150,22427671:387759,218455,54615
x1,342:10066141,22427671
)
x1,342:10610533,22558742
(1,342:10610533,22427671:369556,218455,54615
x1,342:10947321,22427671
)
x1,342:12129555,22558742
)
]
x1,342:12344368,22342189
k1,342:12696276,22342189:351908
x1,342:13351637,22342189
k1,342:13703544,22342189:351907
x1,342:14031225,22342189
$1,342:14031225,22342189
k1,342:14351601,22342189:320376
x1,342:14937785,22342189
k1,342:14937785,22342189:0
)
(1,343:-1184071,23128621:16121856,455111,127431
x1,343:17426,23128621
g1,342:235879,23128621
x1,342:1146103,23128621
g1,342:1364556,23128621
x1,342:2056327,23128621
x1,342:2402213,23128621
x1,342:2729894,23128621
x1,342:3002960,23128621
g1,342:3221413,23128621
x1,342:3913184,23128621
x1,342:4861638,23128621
x1,342:5189319,23128621
x1,342:5371364,23128621
x1,342:6245180,23128621
x1,342:7373859,23128621
g1,342:7592312,23128621
x1,342:8032860,23128621
g1,342:8251313,23128621
x1,342:8943084,23128621
x1,342:9671264,23128621
x1,342:10290216,23128621
x1,342:11309667,23128621
k1,343:14937785,23128621:3628118
g1,343:14937785,23128621
)
(1,345:-1184071,23915053:16121856,455111,127431
h1,344:-1184071,23915053:655360,0,0
x1,344:599966,23915053
k1,344:923546,23915053:323580
x1,344:1269432,23915053
x1,344:1888384,23915053
k1,344:2211964,23915053:323580
x1,344:2576054,23915053
x1,344:3468075,23915053
x1,344:3704733,23915053
k1,344:4028313,23915053:323580
x1,344:4556244,23915053
k1,344:4879825,23915053:323581
x1,344:5790049,23915053
k1,344:6113629,23915053:323580
x1,344:7970486,23915053
x1,344:9009961,23915053
k1,344:9333541,23915053:323580
x1,344:12160699,23915053
k1,344:12484279,23915053:323580
x1,344:13012210,23915053
k1,344:13335790,23915053:323580
x1,344:14937785,23915053
k1,345:14937785,23915053:0
)
(1,345:-1184071,24701485:16121856,491520,163840
x1,345:527152,24701485
k1,344:699436,24701485:172284
x1,344:1755297,24701485
k1,344:1927580,24701485:172283
x1,344:2419101,24701485
x1,344:4951345,24701485
k1,344:5123629,24701485:172284
x1,344:5305674,24701485
(1,344:5305674,24701485:327681,422343,0
x1,344:5633355,24701485
)
x1,344:5815400,24701485
k1,344:5987683,24701485:172283
x1,344:6428231,24701485
k1,344:6600515,24701485:172284
x1,344:7183059,24701485
k1,344:7355343,24701485:172284
x1,344:8575045,24701485
x1,344:8848111,24701485
k1,344:9020394,24701485:172283
x1,344:9930618,24701485
k1,344:10102902,24701485:172284
x1,344:11761331,24701485
k1,344:11933614,24701485:172283
$1,344:11933614,24701485
x1,344:12451712,24701485
$1,344:12451712,24701485
k1,344:12623996,24701485:172284
x1,344:13279357,24701485
x1,344:14937785,24701485
k1,344:14937785,24701485:0
)
(1,345:-1184071,25487917:16121856,491520,163840
x1,345:-273847,25487917
k1,344:-24011,25487917:249836
$1,344:-24011,25487917
x1,344:371630,25487917
$1,344:383766,25487917
k1,344:633602,25487917:249836
x1,344:997692,25487917
x1,344:1889713,25487917
x1,344:2126371,25487917
k1,344:2376207,25487917:249836
x1,344:5547430,25487917
k1,344:5797266,25487917:249836
x1,344:6343401,25487917
k1,344:6593237,25487917:249836
x1,344:6920918,25487917
k1,344:7170754,25487917:249836
x1,344:8501503,25487917
k1,344:8751339,25487917:249836
$1,344:8751339,25487917
(1,344:8751339,25487917:546135,455111,0
x1,344:9297474,25487917
)
k1,344:9406698,25487917:109224
(1,344:9406698,25487917:910224,455111,0
x1,344:10316922,25487917
)
x1,344:11485524,25487917
x1,344:11679705,25487917
k1,344:11788929,25487917:109224
x1,344:12184570,25487917
k1,344:12363259,25487917:166553
x1,344:12872985,25487917
k1,344:13039539,25487917:166554
x1,344:13834766,25487917
x1,344:14101765,25487917
$1,344:14101765,25487917
k1,344:14351601,25487917:249836
x1,344:14937785,25487917
k1,344:14937785,25487917:0
)
(1,345:-1184071,26274349:16121856,455111,127431
x1,345:17426,26274349
g1,344:235879,26274349
x1,344:672787,26274349
g1,344:891240,26274349
x1,344:3942312,26274349
g1,344:4160765,26274349
x1,344:4524855,26274349
x1,344:4852536,26274349
g1,344:5070989,26274349
x1,344:5981213,26274349
g1,344:6199666,26274349
x1,344:8295004,26274349
g1,344:8513457,26274349
x1,344:12762386,26274349
g1,344:12980839,26274349
x1,344:13567023,26274349
k1,345:14937785,26274349:1370762
g1,345:14937785,26274349
)
(1,347:-1184071,27403302:16121856,491520,163840
k1,346:-102178,27403302:1081893
(1,346:-102178,27403302:0,491520,163840
g1,346:-102178,27403302
$1,346:-102178,27403302
h1,346:-102178,27403302:0,0,0
$1,346:-102178,27403302
)
k1,346:-102178,27403302:0
(1,346:-102178,27403302:0,491520,163840
g1,346:-102178,27403302
g1,346:-102178,27403302
$1,346:-102178,27403302
(1,346:-102178,27403302:0,0,0
h1,346:-102178,27403302:0,0,0
h1,346:-102178,27403302:0,0,0
)
$1,346:-102178,27403302
g1,346:-102178,27403302
)
k1,346:-102178,27403302:0
(1,347:-102178,27403302:13958070,491520,163840
g1,346:-102178,27403302
$1,347:-102178,27403302
(1,347:-102178,27403302:3684520,491520,163840
x1,347:1066424,27403302
x1,347:1260605,27403302
g1,347:1369829,27403302
x1,347:1765470,27403302
g1,347:1923238,27403302
x1,347:2432964,27403302
g1,347:2578596,27403302
x1,347:3315343,27403302
x1,347:3582342,27403302
k1,347:2578596,27403302:12136
h1,347:3582342,27403302:0,0,0
)
$1,347:3582342,27403302
k1,347:13855892,27403302:10273550
)
k1,347:14937785,27403302:1081893
(1,347:14937785,27403302:0,491520,163840
(1,347:14937785,27403302:0,0,0
g1,347:14937785,27403302
)
)
k1,347:14937785,27403302:0
)
(1,348:-1184071,28386342:16121856,603348,163840
k1,347:-102178,28386342:1081893
(1,347:-102178,28386342:0,603348,163840
g1,347:-102178,28386342
$1,347:-102178,28386342
h1,347:-102178,28386342:0,0,0
$1,347:-102178,28386342
)
k1,347:-102178,28386342:0
(1,347:-102178,28386342:0,603348,163840
g1,347:-102178,28386342
g1,347:-102178,28386342
$1,347:-102178,28386342
(1,347:-102178,28386342:0,0,0
h1,347:-102178,28386342:0,0,0
h1,347:-102178,28386342:0,0,0
)
$1,347:-102178,28386342
g1,347:-102178,28386342
)
k1,347:-102178,28386342:0
(1,348:-102178,28386342:13958070,603348,163840
g1,347:-102178,28386342
$1,348:-102178,28386342
(1,348:-102178,28386342:13958070,603348,163840
x1,348:553183,28386342
g1,348:735223,28386342
[1,348:735223,28386342:518098,603348,127431
(1,348:885047,28220682:0,437688,0
x1,348:1212728,28220682
)
(1,348:735223,28386342:518098,447828,127431
x1,348:1253321,28386342
)
]
x1,348:1903825,28386342
x1,348:2098006,28386342
g1,348:2207230,28386342
x1,348:2602871,28386342
g1,348:2760639,28386342
x1,348:3270365,28386342
g1,348:3415997,28386342
x1,348:4152744,28386342
x1,348:4419743,28386342
g1,348:4601783,28386342
x1,348:5111509,28386342
g1,348:5293549,28386342
x1,348:5741014,28386342
x1,348:6462969,28386342
g1,348:6620737,28386342
x1,348:7130463,28386342
g1,348:7276095,28386342
x1,348:8012842,28386342
x1,348:9448443,28386342
x1,348:9642624,28386342
g1,348:9751848,28386342
x1,348:10147489,28386342
g1,348:10305257,28386342
x1,348:10814983,28386342
g1,348:10960615,28386342
x1,348:11697362,28386342
x1,348:12411826,28386342
(1,348:12483277,28115749:273067,318577,89201
x1,348:12723576,28115749
)
x1,348:13406848,28386342
x1,348:13855892,28386342
k1,348:12723576,28115749:12136
h1,348:13855892,28386342:0,0,0
)
$1,348:13855892,28386342
g1,348:13855892,28386342
)
k1,348:14937785,28386342:1081893
(1,348:14937785,28386342:0,603348,163840
(1,348:14937785,28386342:0,0,0
g1,348:14937785,28386342
)
)
k1,348:14937785,28386342:0
)
(1,349:-1184071,29369382:16121856,491520,163840
k1,348:-102178,29369382:1081893
(1,349:-102178,29369382:0,491520,163840
g1,348:-102178,29369382
$1,349:-102178,29369382
(1,349:-102178,29369382:0,0,0
)
$1,349:-102178,29369382
)
k1,349:-102178,29369382:0
(1,349:-102178,29369382:0,491520,163840
g1,349:-102178,29369382
g1,349:-102178,29369382
$1,349:-102178,29369382
(1,349:-102178,29369382:0,0,0
h1,349:-102178,29369382:0,0,0
h1,349:-102178,29369382:0,0,0
)
$1,349:-102178,29369382
g1,349:-102178,29369382
)
k1,349:-102178,29369382:0
(1,349:-102178,29369382:13958070,491520,163840
g1,349:-102178,29369382
$1,349:-102178,29369382
h1,349:-102178,29369382:0,0,0
$1,349:-102178,29369382
k1,349:13855892,29369382:13958070
)
k1,349:14937785,29369382:1081893
(1,349:14937785,29369382:0,491520,163840
(1,349:14937785,29369382:0,491520,163840
k1,349:13226562,29369382:-1711223
(1,349:13226562,29369382:1711223,491520,163840
x1,349:14682922,29369382
x1,349:14937785,29369382
)
)
)
k1,349:14937785,29369382:0
)
(1,351:-1184071,30498334:16121856,491520,163840
x1,351:290493,30498334
k1,350:485521,30498334:195028
x1,350:1545022,30498334
k1,350:1740049,30498334:195027
x1,350:3052593,30498334
x1,350:3873615,30498334
x1,350:4201296,30498334
x1,350:4328727,30498334
k1,350:4528440,30498334:199713
x1,350:5438664,30498334
k1,350:5633692,30498334:195028
x1,350:8804915,30498334
k1,350:8999942,30498334:195027
x1,350:9527873,30498334
k1,350:9722901,30498334:195028
$1,350:9722901,30498334
(1,350:9722901,30498334:546135,455111,0
x1,350:10269036,30498334
)
k1,350:10378260,30498334:109224
(1,350:10378260,30498334:910224,455111,0
x1,350:11288484,30498334
)
x1,350:12457086,30498334
x1,350:12651267,30498334
k1,350:12760491,30498334:109224
x1,350:13156132,30498334
k1,350:13267050,30498334:98782
x1,350:13776776,30498334
k1,350:13875559,30498334:98783
x1,350:14670786,30498334
x1,350:14937785,30498334
$1,350:14937785,30498334
k1,351:14937785,30498334:0
)
(1,351:-1184071,31284766:16121856,455111,127431
x1,351:345107,31284766
k1,350:592953,31284766:247846
x1,350:920634,31284766
k1,350:1168480,31284766:247846
x1,350:2883341,31284766
k1,350:3131188,31284766:247847
$1,350:3131188,31284766
x1,350:3472371,31284766
$1,350:3493002,31284766
k1,350:3740848,31284766:247846
x1,350:4104938,31284766
x1,350:4996959,31284766
x1,350:5233617,31284766
k1,350:5481463,31284766:247846
x1,350:6792187,31284766
k1,350:7040033,31284766:247846
x1,350:9153574,31284766
k1,350:9401421,31284766:247847
x1,350:9983965,31284766
k1,350:10231811,31284766:247846
$1,350:10231811,31284766
x1,350:11027038,31284766
$1,350:11039174,31284766
k1,350:11287020,31284766:247846
x1,350:11978791,31284766
k1,350:12226637,31284766:247846
x1,350:13136861,31284766
k1,350:13384707,31284766:247846
x1,350:14249420,31284766
k1,350:14497237,31284766:247817
x1,350:14937785,31284766
k1,350:14937785,31284766:0
)
(1,351:-1184071,32071198:16121856,455111,127431
x1,351:-637936,32071198
x1,350:-310255,32071198
x1,350:1111516,32071198
x1,350:1348174,32071198
g1,350:1566627,32071198
x1,350:3206851,32071198
g1,350:3425304,32071198
x1,350:4335528,32071198
g1,350:4553981,32071198
x1,350:6649319,32071198
g1,350:6867772,32071198
x1,350:11116701,32071198
g1,350:11335154,32071198
x1,350:11921338,32071198
g1,350:12139791,32071198
x1,350:13359493,32071198
x1,350:14073107,32071198
k1,351:14937785,32071198:864678
g1,351:14937785,32071198
)
(1,353:-1184071,33816194:16121856,1209508,838772
k1,352:325816,33816194:1509887
(1,352:325816,33816194:0,1209508,838772
g1,352:325816,33816194
$1,352:325816,33816194
h1,352:325816,33816194:0,0,0
$1,352:325816,33816194
)
k1,352:325816,33816194:0
(1,352:325816,33816194:873806,1209508,838772
g1,352:325816,33816194
k1,352:762719,33816194:436903
$1,352:762719,33816194
(1,352:762719,33816194:0,0,0
h1,352:762719,33816194:0,0,0
h1,352:762719,33816194:0,0,0
)
$1,352:762719,33816194
k1,352:1199622,33816194:436903
)
k1,352:1199622,33816194:0
(1,353:1199622,33816194:12228276,1209508,838772
g1,352:1199622,33816194
$1,353:1199622,33816194
(1,353:1199622,33816194:6364440,1209508,838772
[1,353:1199622,33816194:946633,1209508,838772
(1,353:1199622,32985703:946633,313481,69541
k1,353:1322137,32985703:122515
x1,353:1737246,32985703
(1,353:1737246,33055244:286495,227555,0
x1,353:1985664,33055244
)
k1,353:2146255,32985703:122514
)
(1,353:1199622,33816194:946633,688132,360452
(1,353:1199622,33193598:946633,65536,983048
x1,353:2146255,33193598
)
)
(1,353:1199622,34589430:946633,303558,0
k1,353:1580229,34589430:380607
x1,353:1765649,34589430
k1,353:2146255,34589430:380606
)
]
g1,353:2255479,33816194
(1,353:2255479,33816194:546135,455111,0
x1,352:2801614,33816194
)
g1,353:2910838,33816194
(1,353:2910838,33816194:910224,455111,0
x1,353:3821062,33816194
)
x1,353:4989664,33816194
x1,353:5183845,33816194
g1,353:5293069,33816194
x1,353:5688710,33816194
g1,353:5846478,33816194
x1,353:6356204,33816194
g1,353:6501836,33816194
x1,353:7297063,33816194
x1,353:7564062,33816194
k1,353:6501836,33816194:12136
h1,353:7564062,33816194:0,0,0
)
$1,353:7564062,33816194
k1,353:13427898,33816194:5863836
)
k1,353:14937785,33816194:1509887
(1,353:14937785,33816194:0,1209508,838772
(1,353:14937785,33816194:0,0,0
g1,353:14937785,33816194
)
)
k1,353:14937785,33816194:0
)
(1,354:-1184071,36126618:16121856,1209508,838772
k1,353:325816,36126618:1509887
(1,353:325816,36126618:0,1209508,838772
g1,353:325816,36126618
$1,353:325816,36126618
h1,353:325816,36126618:0,0,0
$1,353:325816,36126618
)
k1,353:325816,36126618:0
(1,353:325816,36126618:873806,1209508,838772
g1,353:325816,36126618
g1,353:325816,36126618
$1,353:325816,36126618
(1,353:325816,36126618:873806,240435,0
h1,353:325816,36126618:0,0,0
g1,353:507856,36126618
x1,353:1017582,36126618
g1,353:1199622,36126618
h1,353:1199622,36126618:0,0,0
)
$1,353:1199622,36126618
g1,353:1199622,36126618
)
k1,353:1199622,36126618:0
(1,354:1199622,36126618:12228276,1209508,838772
g1,353:1199622,36126618
$1,354:1199622,36126618
(1,354:1199622,36126618:5831743,1209508,838772
(1,354:1199622,36126618:546135,455111,0
x1,353:1745757,36126618
)
g1,354:1854981,36126618
[1,354:1854981,36126618:910224,455111,0
(1,354:1854981,36126618:910224,455111,0
x1,353:2765205,36126618
)
]
g1,354:2874429,36126618
[1,354:2874429,36126618:837406,1209508,838772
(1,354:2874429,35296127:837406,313481,69541
k1,354:2942330,35296127:67901
x1,354:3357439,35296127
(1,354:3357439,35365668:286495,227555,0
x1,354:3605857,35365668
)
k1,354:3711835,35296127:67901
)
(1,354:2874429,36126618:837406,688132,360452
(1,354:2874429,35504022:837406,65536,983048
x1,354:3711835,35504022
)
)
(1,354:2874429,36899854:837406,303558,0
k1,354:3200422,36899854:325993
x1,354:3385842,36899854
k1,354:3711835,36899854:325993
)
]
g1,354:3821059,36126618
x1,354:4989661,36126618
(1,354:4989661,36224921:218188,303558,0
x1,354:5175081,36224921
)
x1,354:5389894,36126618
g1,354:5499118,36126618
x1,354:5894759,36126618
(1,354:5894759,36224921:881743,303558,54614
x1,354:6743734,36224921
)
x1,354:7031365,36126618
h1,354:7031365,36126618:0,0,0
)
$1,354:7031365,36126618
k1,354:13427898,36126618:6396533
)
k1,354:14937785,36126618:1509887
(1,354:14937785,36126618:0,1209508,838772
(1,354:14937785,36126618:0,0,0
g1,354:14937785,36126618
)
)
k1,354:14937785,36126618:0
)
(1,355:-1184071,37719054:16121856,491520,167844
k1,354:325816,37719054:1509887
(1,354:325816,37719054:0,491520,167844
g1,354:325816,37719054
$1,354:325816,37719054
h1,354:325816,37719054:0,0,0
$1,354:325816,37719054
)
k1,354:325816,37719054:0
(1,354:325816,37719054:873806,491520,167844
g1,354:325816,37719054
g1,354:325816,37719054
$1,354:325816,37719054
(1,354:325816,37719054:873806,240435,0
h1,354:325816,37719054:0,0,0
g1,354:507856,37719054
x1,354:1017582,37719054
g1,354:1199622,37719054
h1,354:1199622,37719054:0,0,0
)
$1,354:1199622,37719054
g1,354:1199622,37719054
)
k1,354:1199622,37719054:0
(1,355:1199622,37719054:12228276,491520,167844
g1,354:1199622,37719054
$1,355:1199622,37719054
(1,355:1199622,37719054:12228276,491520,167844
(1,355:1199622,37719054:546135,455111,0
x1,354:1745757,37719054
)
g1,355:1854981,37719054
[1,355:1854981,37719054:910224,455111,0
(1,355:1854981,37719054:910224,455111,0
x1,354:2765205,37719054
)
]
g1,355:2874429,37719054
(1,355:2874429,37719054:10553469,491520,167844
(1,355:2874429,37719054:182045,491520,163840
x1,355:3056474,37719054
)
x1,355:4225076,37719054
(1,355:4225076,37817357:294003,295640,0
x1,355:4486311,37817357
)
x1,355:4701124,37719054
g1,355:4810348,37719054
x1,355:5205989,37719054
(1,355:5205989,37817357:294003,295640,0
x1,355:5467224,37817357
)
x1,355:6923457,37719054
(1,355:6923457,37817357:294003,295640,0
x1,355:7184692,37817357
)
x1,355:7399505,37719054
g1,355:7508729,37719054
x1,355:7904370,37719054
(1,355:7904370,37817357:294003,295640,0
x1,355:8165605,37817357
)
x1,355:8453236,37719054
g1,355:8562460,37719054
(1,355:8562460,37719054:764583,291271,0
x1,355:8744505,37719054
g1,355:8853729,37719054
x1,355:9035774,37719054
g1,355:9144998,37719054
x1,355:9327043,37719054
)
g1,355:9436267,37719054
x1,355:10604869,37719054
(1,355:10604869,37817357:1405208,313481,69541
x1,355:11019978,37817357
(1,355:11019978,37886898:286495,227555,0
x1,355:11268396,37886898
)
x1,355:11977309,37817357
)
x1,355:12192122,37719054
g1,355:12301346,37719054
x1,355:12696987,37719054
(1,355:12696987,37817357:294003,295640,0
x1,355:12958222,37817357
)
x1,355:13245853,37719054
(1,355:13245853,37719054:182045,491520,163840
x1,355:13427898,37719054
)
)
)
$1,355:13427898,37719054
g1,355:13427898,37719054
)
k1,355:14937785,37719054:1509887
(1,355:14937785,37719054:0,491520,167844
(1,355:14937785,37719054:0,491520,163840
k1,355:13226562,37719054:-1711223
(1,355:13226562,37719054:1711223,491520,163840
x1,355:14682922,37719054
x1,355:14937785,37719054
)
)
)
k1,355:14937785,37719054:0
)
(1,357:-1184071,38848007:16121856,455111,127431
x1,357:-710755,38848007
x1,356:-437688,38848007
k1,356:-188126,38848007:249562
x1,356:1395666,38848007
k1,356:1645229,38848007:249563
x1,356:2994181,38848007
k1,356:3243743,38848007:249562
x1,356:4629103,38848007
x1,356:5120624,38848007
k1,356:5377964,38848007:257340
x1,356:5851280,38848007
x1,356:6124346,38848007
k1,356:6373908,38848007:249562
x1,356:6920043,38848007
x1,356:7741065,38848007
x1,356:9069992,38848007
k1,356:9319554,38848007:249562
x1,356:10011325,38848007
k1,356:10260888,38848007:249563
x1,356:12774930,38848007
k1,356:13024492,38848007:249562
x1,356:14937785,38848007
k1,356:14937785,38848007:0
)
(1,357:-1184071,39634439:16121856,491520,238480
x1,357:-565120,39634439
(1,356:-565120,39758231:1755159,349526,114688
x1,356:-316469,39758231
(1,356:-316469,39627160:387759,218455,54615
x1,356:38522,39627160
)
x1,356:582914,39758231
(1,356:582914,39627160:369556,218455,54615
x1,356:919702,39627160
)
x1,356:1157271,39758231
)
$1,356:1190039,39634439
x1,356:1372084,39634439
(1,356:1372084,39634439:327681,422343,0
x1,356:1699765,39634439
)
x1,356:1881810,39634439
k1,357:14937785,39634439:13055975
g1,357:14937785,39634439
)
(1,360:-1184071,40763392:16121856,491520,238480
k1,358:1558853,40763392:2742924
(1,358:1558853,40763392:0,491520,238480
g1,358:1558853,40763392
$1,358:1558853,40763392
h1,358:1558853,40763392:0,0,0
$1,358:1558853,40763392
)
k1,358:1558853,40763392:0
(1,358:1558853,40763392:0,491520,238480
g1,358:1558853,40763392
g1,358:1558853,40763392
$1,358:1558853,40763392
(1,358:1558853,40763392:0,0,0
h1,358:1558853,40763392:0,0,0
h1,358:1558853,40763392:0,0,0
)
$1,358:1558853,40763392
g1,358:1558853,40763392
)
k1,358:1558853,40763392:0
(1,360:1558853,40763392:10636009,491520,238480
g1,358:1558853,40763392
$1,360:1558853,40763392
(1,360:1558853,40763392:6543677,491520,238480
x1,360:2177804,40763392
(1,360:2177804,40887184:2699824,349526,114688
x1,360:2426455,40887184
(1,360:2426455,40756113:387759,218455,54615
x1,360:2781446,40756113
)
x1,360:3325838,40887184
(1,360:3325838,40756113:369556,218455,54615
x1,360:3662626,40756113
)
x1,360:4844860,40887184
)
x1,360:5528132,40763392
x1,360:5722313,40763392
g1,360:5831537,40763392
x1,360:6227178,40763392
g1,360:6384946,40763392
x1,360:6894672,40763392
g1,360:7040304,40763392
x1,360:7835531,40763392
x1,360:8102530,40763392
k1,360:7040304,40763392:12136
h1,360:8102530,40763392:0,0,0
)
$1,360:8102530,40763392
k1,360:12194862,40763392:4092332
)
k1,360:14937785,40763392:2742923
(1,360:14937785,40763392:0,491520,238480
(1,360:14937785,40763392:0,0,0
g1,360:14937785,40763392
)
)
k1,360:14937785,40763392:0
)
(1,361:-1184071,41746432:16121856,491520,163840
k1,360:1558853,41746432:2742924
(1,360:1558853,41746432:0,491520,163840
g1,360:1558853,41746432
$1,360:1558853,41746432
h1,360:1558853,41746432:0,0,0
$1,360:1558853,41746432
)
k1,360:1558853,41746432:0
(1,360:1558853,41746432:0,491520,163840
g1,360:1558853,41746432
g1,360:1558853,41746432
$1,360:1558853,41746432
(1,360:1558853,41746432:0,0,0
h1,360:1558853,41746432:0,0,0
h1,360:1558853,41746432:0,0,0
)
$1,360:1558853,41746432
g1,360:1558853,41746432
)
k1,360:1558853,41746432:0
(1,361:1558853,41746432:10636009,491520,163840
g1,360:1558853,41746432
$1,361:1558853,41746432
(1,361:1558853,41746432:10636009,491520,163840
x1,361:2068579,41746432
g1,361:2250619,41746432
x1,361:2541890,41746432
(1,361:2541890,41844735:821785,197518,0
x1,361:3330907,41844735
)
x1,361:3993704,41746432
(1,361:3993704,41844735:816762,318577,0
x1,361:4309340,41844735
x1,361:4777698,41844735
)
x1,361:5367677,41746432
(1,361:5367677,41844735:1810843,318577,54614
x1,361:5683313,41844735
x1,361:6677394,41844735
x1,361:7145752,41844735
)
x1,361:8573138,41746432
(1,361:8573138,41844735:816762,318577,0
x1,361:8888774,41844735
x1,361:9357132,41844735
)
x1,361:9947111,41746432
(1,361:9947111,41844735:1810843,318577,54614
x1,361:10262747,41844735
x1,361:11256828,41844735
x1,361:11725186,41844735
)
x1,361:12194862,41746432
h1,361:12194862,41746432:0,0,0
)
$1,361:12194862,41746432
g1,361:12194862,41746432
)
k1,361:14937785,41746432:2742923
(1,361:14937785,41746432:0,491520,163840
(1,361:14937785,41746432:0,0,0
g1,361:14937785,41746432
)
)
k1,361:14937785,41746432:0
)
(1,362:-1184071,42729472:16121856,491520,163840
k1,361:1558853,42729472:2742924
(1,362:1558853,42729472:0,491520,163840
g1,361:1558853,42729472
$1,362:1558853,42729472
(1,362:1558853,42729472:0,0,0
)
$1,362:1558853,42729472
)
k1,362:1558853,42729472:0
(1,362:1558853,42729472:0,491520,163840
g1,362:1558853,42729472
g1,362:1558853,42729472
$1,362:1558853,42729472
(1,362:1558853,42729472:0,0,0
h1,362:1558853,42729472:0,0,0
h1,362:1558853,42729472:0,0,0
)
$1,362:1558853,42729472
g1,362:1558853,42729472
)
k1,362:1558853,42729472:0
(1,362:1558853,42729472:10636009,491520,163840
g1,362:1558853,42729472
$1,362:1558853,42729472
h1,362:1558853,42729472:0,0,0
$1,362:1558853,42729472
k1,362:12194862,42729472:10636009
)
k1,362:14937785,42729472:2742923
(1,362:14937785,42729472:0,491520,163840
(1,362:14937785,42729472:0,491520,163840
k1,362:13226562,42729472:-1711223
(1,362:13226562,42729472:1711223,491520,163840
x1,362:14682922,42729472
x1,362:14937785,42729472
)
)
)
k1,362:14937785,42729472:0
)
]
g1,414:14937785,-1310720
)
k1,414:15527609,-655360:589824
r1,414:15527609,-655360:0,44040192,43384832
k1,414:16117433,-655360:589824
(1,414:16117433,-1310720:16121856,0,44040192
[1,414:16117433,-1310720:16121856,0,44040192
(1,364:16117433,-655360:16121856,455111,123792
x1,364:17246110,-655360
k1,363:17507889,-655360:261779
x1,363:19421182,-655360
k1,363:19682960,-655360:261778
x1,363:21616275,-655360
k1,363:21878054,-655360:261779
x1,363:22862917,-655360
k1,363:23124695,-655360:261778
x1,363:23452376,-655360
x1,363:23780057,-655360
x1,363:24309806,-655360
k1,363:24571585,-655360:261779
x1,363:27702757,-655360
k1,363:27964535,-655360:261778
x1,363:29642989,-655360
k1,363:29904768,-655360:261779
x1,363:30689382,-655360
k1,363:30951160,-655360:261778
$1,363:30951160,-655360
x1,363:31570111,-655360
(1,363:31570111,-531568:669178,349526,0
x1,363:31818762,-531568
(1,363:31818762,-662639:387759,218455,54615
x1,363:32173753,-662639
)
)
$1,363:32239289,-655360
k1,364:32239289,-655360:0
)
(1,364:16117433,131072:16121856,455111,127431
x1,364:17173294,131072
k1,363:17421354,131072:248060
x1,363:17767240,131072
x1,363:19478460,131072
k1,363:19726521,131072:248061
x1,363:21404975,131072
k1,363:21653035,131072:248060
x1,363:22437649,131072
k1,363:22685709,131072:248060
$1,363:22685709,131072
x1,363:23304660,131072
(1,363:23304660,254864:709147,349526,0
x1,363:23611483,254864
(1,363:23611483,123793:369556,218455,54615
x1,363:23948271,123793
)
)
$1,363:24013807,131072
x1,363:24195852,131072
k1,363:24451314,131072:255462
x1,363:25621861,131072
x1,363:27005402,131072
x1,363:27806399,131072
x1,363:27933830,131072
k1,363:28313923,131072:380093
x1,363:29442600,131072
k1,363:29690660,131072:248060
x1,363:30910362,131072
x1,363:32239289,131072
k1,363:32239289,131072:0
)
(1,364:16117433,917504:16121856,455111,127431
x1,364:17318929,917504
x1,363:17992495,917504
x1,363:18320176,917504
g1,363:18538629,917504
x1,363:19812943,917504
g1,363:20031396,917504
x1,363:21527805,917504
k1,364:32239289,917504:10711484
g1,364:32239289,917504
)
(1,366:16117433,2969021:16121856,1198220,853791
g1,365:16117433,2969021
(1,365:16117433,2969021:7872518,1198220,853791
g1,365:16117433,2969021
$1,365:16117433,2969021
(1,365:16117433,2969021:7872518,1198220,853791
[1,365:16117433,2969021:946633,1198220,853791
(1,365:16117433,2149818:946633,313481,0
k1,365:16248732,2149818:131299
x1,365:16932767,2149818
k1,365:17064066,2149818:131299
)
(1,365:16117433,2969021:946633,688132,360452
(1,365:16117433,2346425:946633,65536,983048
x1,365:17064066,2346425
)
)
(1,365:16117433,3757276:946633,318577,0
k1,365:16431278,3757276:313845
x1,365:16746914,3757276
k1,365:17064066,3757276:313845
)
]
g1,365:17173290,2969021
(1,365:17173290,2969021:511546,403098,0
x1,365:17684836,2969021
)
g1,365:17794060,2969021
(1,365:17794060,2969021:546135,455111,0
x1,365:18340195,2969021
)
g1,365:18449419,2969021
x1,365:19068370,2969021
(1,365:19068370,3092813:1755159,349526,114688
x1,365:19317021,3092813
(1,365:19317021,2961742:387759,218455,54615
x1,365:19672012,2961742
)
x1,365:20216404,3092813
(1,365:20216404,2961742:369556,218455,54615
x1,365:20553192,2961742
)
x1,365:20790761,3092813
)
x1,365:21474033,2969021
x1,365:21668214,2969021
g1,365:21777438,2969021
x1,365:22173079,2969021
g1,365:22330847,2969021
x1,365:22840573,2969021
g1,365:22986205,2969021
x1,365:23722952,2969021
x1,365:23989951,2969021
)
$1,365:23989951,2969021
)
g1,365:23989951,2969021
(1,365:23989951,2969021:873806,1198220,853791
g1,365:23989951,2969021
g1,365:23989951,2969021
$1,365:23989951,2969021
(1,365:23989951,2969021:873806,240435,0
h1,365:23989951,2969021:0,0,0
g1,365:24171991,2969021
x1,365:24681717,2969021
g1,365:24863757,2969021
h1,365:24863757,2969021:0,0,0
)
$1,365:24863757,2969021
g1,365:24863757,2969021
)
g1,365:24863757,2969021
(1,366:24863757,2969021:8271196,1198220,853791
g1,365:24863757,2969021
$1,366:24863757,2969021
(1,366:24863757,2969021:8271196,1198220,853791
[1,366:24863757,2969021:946633,1198220,853791
(1,366:24863757,2149818:946633,313481,0
k1,366:24995056,2149818:131299
x1,366:25679091,2149818
k1,366:25810390,2149818:131299
)
(1,366:24863757,2969021:946633,688132,360452
(1,366:24863757,2346425:946633,65536,983048
x1,366:25810390,2346425
)
)
(1,366:24863757,3757276:946633,318577,0
k1,366:25177602,3757276:313845
x1,366:25493238,3757276
k1,366:25810390,3757276:313845
)
]
g1,366:25919614,2969021
(1,366:25919614,2969021:546135,455111,0
x1,365:26465749,2969021
)
g1,366:26574973,2969021
[1,366:26574973,2969021:910224,455111,0
(1,366:26574973,2969021:910224,455111,0
x1,365:27485197,2969021
)
]
g1,366:27594421,2969021
x1,366:28213372,2969021
(1,366:28213372,3092813:1755159,349526,114688
x1,366:28462023,3092813
(1,366:28462023,2961742:387759,218455,54615
x1,366:28817014,2961742
)
x1,366:29361406,3092813
(1,366:29361406,2961742:369556,218455,54615
x1,366:29698194,2961742
)
x1,366:29935763,3092813
)
x1,366:30619035,2969021
x1,366:30813216,2969021
g1,366:30922440,2969021
x1,366:31318081,2969021
g1,366:31475849,2969021
x1,366:31985575,2969021
g1,366:32131207,2969021
x1,366:32867954,2969021
x1,366:33134953,2969021
k1,366:32131207,2969021:12136
h1,366:33134953,2969021:0,0,0
)
$1,366:33134953,2969021
g1,366:33134953,2969021
)
g1,366:33134953,2969021
(1,366:33134953,2969021:0,1198220,853791
(1,366:33134953,2969021:0,0,0
g1,366:33134953,2969021
)
)
g1,366:33134953,2969021
)
(1,369:16117433,4576476:16121856,491520,163840
g1,366:16117433,4576476
(1,366:16117433,4576476:7872518,491520,163840
k1,366:23989951,4576476:7872518
$1,366:23989951,4576476
h1,366:23989951,4576476:0,0,0
$1,366:23989951,4576476
)
g1,366:23989951,4576476
(1,366:23989951,4576476:873806,491520,163840
g1,366:23989951,4576476
g1,366:23989951,4576476
$1,366:23989951,4576476
(1,366:23989951,4576476:873806,240435,0
h1,366:23989951,4576476:0,0,0
g1,366:24171991,4576476
x1,366:24681717,4576476
g1,366:24863757,4576476
h1,366:24863757,4576476:0,0,0
)
$1,366:24863757,4576476
g1,366:24863757,4576476
)
g1,366:24863757,4576476
(1,369:24863757,4576476:8271196,491520,163840
g1,366:24863757,4576476
$1,369:24863757,4576476
(1,369:24863757,4576476:509726,422343,0
x1,369:25373483,4576476
)
$1,369:25373483,4576476
k1,369:33134953,4576476:7761470
)
g1,369:33134953,4576476
(1,369:33134953,4576476:0,491520,163840
(1,369:33134953,4576476:0,491520,163840
k1,369:31423730,4576476:-1711223
(1,369:31423730,4576476:1711223,491520,163840
x1,369:32880090,4576476
x1,369:33134953,4576476
)
)
)
g1,369:33134953,4576476
)
(1,371:16117433,6023238:16121856,491520,163840
x1,371:16590749,6023238
x1,370:17411770,6023238
x1,370:18613267,6023238
k1,370:18928198,6023238:314931
x1,370:19911240,6023238
x1,370:20712237,6023238
x1,370:21642486,6023238
k1,370:21957417,6023238:314931
x1,370:22867641,6023238
k1,370:23182573,6023238:314932
x1,370:24822798,6023238
x1,370:27335019,6023238
k1,370:27649950,6023238:314931
x1,370:28623890,6023238
k1,370:28938821,6023238:314931
x1,370:30650044,6023238
k1,370:30964975,6023238:314931
x1,370:32239289,6023238
k1,370:32239289,6023238:0
)
(1,371:16117433,6809670:16121856,617644,331241
x1,371:16499726,6809670
k1,370:16827402,6809670:182040
x1,370:17337128,6809670
k1,370:17519168,6809670:182040
x1,370:17902144,6809670
[1,370:17902144,7026223:2699824,834197,114688
(1,370:17993167,6571845:903809,379819,0
x1,370:18314978,6571845
(1,370:18340054,6374071:177267,182045,0
x1,370:18484553,6374071
)
x1,370:18839132,6571845
)
(1,370:17902144,7026223:2699824,349526,114688
x1,370:18150795,7026223
(1,370:18150795,6895152:387759,218455,54615
x1,370:18505786,6895152
)
x1,370:19050178,7026223
(1,370:19050178,6895152:369556,218455,54615
x1,370:19386966,6895152
)
x1,370:20569200,7026223
)
]
$1,370:20601968,6809670
k1,370:20786710,6809670:184742
x1,370:21842571,6809670
k1,370:22027313,6809670:184742
x1,370:23523722,6809670
k1,370:23708464,6809670:184742
x1,370:24618688,6809670
k1,370:24803430,6809670:184742
x1,370:26004926,6809670
x1,370:26678492,6809670
x1,370:27006173,6809670
k1,370:27190915,6809670:184742
x1,370:28164855,6809670
k1,370:28349597,6809670:184742
x1,370:30242865,6809670
k1,370:30434350,6809670:191485
x1,370:30907666,6809670
x1,370:31180732,6809670
k1,370:31365474,6809670:184742
x1,370:32239289,6809670
k1,371:32239289,6809670:0
k1,371:32239289,6809670:0
)
(1,373:16117433,9064997:16121856,1198220,853791
k1,372:16666225,9064997:548792
(1,372:16666225,9064997:0,1198220,853791
g1,372:16666225,9064997
$1,372:16666225,9064997
h1,372:16666225,9064997:0,0,0
$1,372:16666225,9064997
)
k1,372:16666225,9064997:0
(1,372:16666225,9064997:873806,1198220,853791
g1,372:16666225,9064997
k1,372:17103128,9064997:436903
$1,372:17103128,9064997
(1,372:17103128,9064997:0,0,0
h1,372:17103128,9064997:0,0,0
h1,372:17103128,9064997:0,0,0
)
$1,372:17103128,9064997
k1,372:17540031,9064997:436903
)
k1,372:17540031,9064997:0
(1,373:17540031,9064997:14150467,1198220,853791
g1,372:17540031,9064997
$1,373:17540031,9064997
(1,373:17540031,9064997:6111633,1198220,853791
[1,373:17540031,9064997:946633,1198220,853791
(1,373:17540031,8245794:946633,313481,0
k1,373:17671330,8245794:131299
x1,373:18355365,8245794
k1,373:18486664,8245794:131299
)
(1,373:17540031,9064997:946633,688132,360452
(1,373:17540031,8442401:946633,65536,983048
x1,373:18486664,8442401
)
)
(1,373:17540031,9853252:946633,318577,0
k1,373:17853876,9853252:313845
x1,373:18169512,9853252
k1,373:18486664,9853252:313845
)
]
g1,373:18595888,9064997
(1,373:18595888,9064997:511546,403098,0
x1,373:19107434,9064997
)
x1,373:19490410,9064997
(1,373:19581433,8794404:903809,379819,0
x1,373:19903244,8794404
x1,373:20250131,8794404
(1,373:20275207,8596630:177267,182045,0
x1,373:20419706,8596630
)
)
x1,373:21135746,9064997
x1,373:21329927,9064997
g1,373:21439151,9064997
x1,373:21834792,9064997
g1,373:21992560,9064997
x1,373:22502286,9064997
g1,373:22647918,9064997
x1,373:23384665,9064997
x1,373:23651664,9064997
k1,373:22647918,9064997:12136
h1,373:23651664,9064997:0,0,0
)
$1,373:23651664,9064997
k1,373:31690498,9064997:8038834
)
k1,373:32239289,9064997:548791
(1,373:32239289,9064997:0,1198220,853791
(1,373:32239289,9064997:0,0,0
g1,373:32239289,9064997
)
)
k1,373:32239289,9064997:0
)
(1,374:16117433,11379152:16121856,1198220,853791
k1,373:16666225,11379152:548792
(1,373:16666225,11379152:0,1198220,853791
g1,373:16666225,11379152
$1,373:16666225,11379152
h1,373:16666225,11379152:0,0,0
$1,373:16666225,11379152
)
k1,373:16666225,11379152:0
(1,373:16666225,11379152:873806,1198220,853791
g1,373:16666225,11379152
g1,373:16666225,11379152
$1,373:16666225,11379152
(1,373:16666225,11379152:873806,303921,0
h1,373:16666225,11379152:0,0,0
g1,373:16848265,11379152
x1,373:17357991,11379152
g1,373:17540031,11379152
h1,373:17540031,11379152:0,0,0
)
$1,373:17540031,11379152
g1,373:17540031,11379152
)
k1,373:17540031,11379152:0
(1,374:17540031,11379152:14150467,1198220,853791
g1,373:17540031,11379152
$1,374:17540031,11379152
(1,374:17540031,11379152:14150467,1198220,853791
[1,374:17540031,11379152:946633,1198220,853791
(1,374:17540031,10559949:946633,313481,0
k1,374:17671330,10559949:131299
x1,374:18355365,10559949
k1,374:18486664,10559949:131299
)
(1,374:17540031,11379152:946633,688132,360452
(1,374:17540031,10756556:946633,65536,983048
x1,374:18486664,10756556
)
)
(1,374:17540031,12167407:946633,318577,0
k1,374:17853876,12167407:313845
x1,374:18169512,12167407
k1,374:18486664,12167407:313845
)
]
g1,374:18595888,11379152
(1,374:18595888,11379152:511546,403098,0
x1,374:19107434,11379152
)
x1,374:19289479,11379152
(1,374:19289479,11379152:546135,455111,0
x1,373:19835614,11379152
)
x1,374:20451381,11379152
g1,374:20648439,11379152
x1,374:21158165,11379152
g1,374:21303797,11379152
x1,374:21686773,11379152
(1,374:21777796,11108559:903809,379819,0
x1,374:22099607,11108559
x1,374:22446494,11108559
(1,374:22471570,10910785:177267,182045,0
x1,374:22616069,10910785
)
)
x1,374:23332109,11379152
x1,374:23526290,11379152
g1,374:23635514,11379152
x1,374:24031155,11379152
g1,374:24188923,11379152
x1,374:24698649,11379152
g1,374:24844281,11379152
x1,374:25581028,11379152
x1,374:26175708,11379152
g1,374:26321340,11379152
x1,374:26831066,11379152
g1,374:26976698,11379152
(1,374:26976698,11379152:546135,455111,0
x1,373:27522833,11379152
)
g1,374:27632057,11379152
x1,374:28251008,11379152
x1,374:28992535,11379152
x1,374:29186716,11379152
g1,374:29295940,11379152
x1,374:29691581,11379152
g1,374:29849349,11379152
x1,374:30359075,11379152
g1,374:30504707,11379152
x1,374:31241454,11379152
x1,374:31690498,11379152
k1,374:30504707,11379152:12136
h1,374:31690498,11379152:0,0,0
)
$1,374:31690498,11379152
g1,374:31690498,11379152
)
k1,374:32239289,11379152:548791
(1,374:32239289,11379152:0,1198220,853791
(1,374:32239289,11379152:0,0,0
g1,374:32239289,11379152
)
)
k1,374:32239289,11379152:0
)
(1,375:16117433,13693307:16121856,1198220,853791
k1,374:16666225,13693307:548792
(1,374:16666225,13693307:0,1198220,853791
g1,374:16666225,13693307
$1,374:16666225,13693307
h1,374:16666225,13693307:0,0,0
$1,374:16666225,13693307
)
k1,374:16666225,13693307:0
(1,374:16666225,13693307:873806,1198220,853791
g1,374:16666225,13693307
g1,374:16666225,13693307
$1,374:16666225,13693307
(1,374:16666225,13693307:873806,240435,0
h1,374:16666225,13693307:0,0,0
g1,374:16848265,13693307
x1,374:17357991,13693307
g1,374:17540031,13693307
h1,374:17540031,13693307:0,0,0
)
$1,374:17540031,13693307
g1,374:17540031,13693307
)
k1,374:17540031,13693307:0
(1,375:17540031,13693307:14150467,1198220,853791
g1,374:17540031,13693307
$1,375:17540031,13693307
(1,375:17540031,13693307:6426839,1198220,853791
[1,375:17540031,13693307:946633,1198220,853791
(1,375:17540031,12874104:946633,313481,0
k1,375:17671330,12874104:131299
x1,375:18355365,12874104
k1,375:18486664,12874104:131299
)
(1,375:17540031,13693307:946633,688132,360452
(1,375:17540031,13070711:946633,65536,983048
x1,375:18486664,13070711
)
)
(1,375:17540031,14481562:946633,318577,0
k1,375:17853876,14481562:313845
x1,375:18169512,14481562
k1,375:18486664,14481562:313845
)
]
g1,375:18595888,13693307
(1,375:18595888,13693307:511546,403098,0
x1,375:19107434,13693307
)
g1,375:19216658,13693307
(1,375:19216658,13693307:546135,455111,0
x1,374:19762793,13693307
)
x1,375:20709425,13693307
x1,375:21450952,13693307
x1,375:21645133,13693307
g1,375:21754357,13693307
x1,375:22149998,13693307
g1,375:22307766,13693307
x1,375:22817492,13693307
g1,375:22963124,13693307
x1,375:23699871,13693307
x1,375:23966870,13693307
k1,375:22963124,13693307:12136
h1,375:23966870,13693307:0,0,0
)
$1,375:23966870,13693307
k1,375:31690498,13693307:7723628
)
k1,375:32239289,13693307:548791
(1,375:32239289,13693307:0,1198220,853791
(1,375:32239289,13693307:0,0,0
g1,375:32239289,13693307
)
)
k1,375:32239289,13693307:0
)
(1,376:16117433,15459654:16121856,650412,163840
k1,375:16666225,15459654:548792
(1,375:16666225,15459654:0,650412,163840
g1,375:16666225,15459654
$1,375:16666225,15459654
h1,375:16666225,15459654:0,0,0
$1,375:16666225,15459654
)
k1,375:16666225,15459654:0
(1,375:16666225,15459654:873806,650412,163840
g1,375:16666225,15459654
k1,375:17103128,15459654:436903
$1,375:17103128,15459654
(1,375:17103128,15459654:0,0,0
h1,375:17103128,15459654:0,0,0
h1,375:17103128,15459654:0,0,0
)
$1,375:17103128,15459654
k1,375:17540031,15459654:436903
)
k1,375:17540031,15459654:0
(1,376:17540031,15459654:14150467,650412,163840
g1,375:17540031,15459654
$1,376:17540031,15459654
(1,376:17540031,15459654:9258033,650412,163840
x1,376:18668708,15459654
x1,376:19410235,15459654
x1,376:19604416,15459654
g1,376:19713640,15459654
x1,376:20109281,15459654
g1,376:20267049,15459654
x1,376:20776775,15459654
g1,376:20922407,15459654
x1,376:21659154,15459654
x1,376:22309129,15459654
(1,376:22400152,15189061:903809,379819,0
x1,376:22721963,15189061
x1,376:23068850,15189061
(1,376:23093926,14991287:177267,182045,0
x1,376:23238425,14991287
)
)
x1,376:23954465,15459654
x1,376:24148646,15459654
g1,376:24257870,15459654
x1,376:24653511,15459654
g1,376:24811279,15459654
x1,376:25321005,15459654
g1,376:25466637,15459654
x1,376:26203384,15459654
x1,376:26798064,15459654
k1,376:25466637,15459654:12136
h1,376:26798064,15459654:0,0,0
)
$1,376:26798064,15459654
k1,376:31690498,15459654:4892434
)
k1,376:32239289,15459654:548791
(1,376:32239289,15459654:0,650412,163840
(1,376:32239289,15459654:0,0,0
g1,376:32239289,15459654
)
)
k1,376:32239289,15459654:0
)
(1,377:16117433,17083858:16121856,1198220,853791
k1,376:16666225,17083858:548792
(1,376:16666225,17083858:0,1198220,853791
g1,376:16666225,17083858
$1,376:16666225,17083858
h1,376:16666225,17083858:0,0,0
$1,376:16666225,17083858
)
k1,376:16666225,17083858:0
(1,376:16666225,17083858:873806,1198220,853791
g1,376:16666225,17083858
g1,376:16666225,17083858
$1,376:16666225,17083858
(1,376:16666225,17083858:873806,240435,0
h1,376:16666225,17083858:0,0,0
g1,376:16848265,17083858
x1,376:17357991,17083858
g1,376:17540031,17083858
h1,376:17540031,17083858:0,0,0
)
$1,376:17540031,17083858
g1,376:17540031,17083858
)
k1,376:17540031,17083858:0
(1,377:17540031,17083858:14150467,1198220,853791
g1,376:17540031,17083858
$1,377:17540031,17083858
(1,377:17540031,17083858:6234963,1198220,853791
[1,377:17540031,17083858:946633,1198220,853791
(1,377:17540031,16264655:946633,313481,0
k1,377:17671330,16264655:131299
x1,377:18355365,16264655
k1,377:18486664,16264655:131299
)
(1,377:17540031,17083858:946633,688132,360452
(1,377:17540031,16461262:946633,65536,983048
x1,377:18486664,16461262
)
)
(1,377:17540031,17872113:946633,318577,0
k1,377:17853876,17872113:313845
x1,377:18169512,17872113
k1,377:18486664,17872113:313845
)
]
g1,377:18595888,17083858
(1,377:18595888,17083858:511546,403098,0
x1,377:19107434,17083858
)
g1,377:19216658,17083858
(1,377:19216658,17083858:546135,455111,0
x1,376:19762793,17083858
)
x1,377:21259076,17083858
x1,377:21453257,17083858
g1,377:21562481,17083858
x1,377:21958122,17083858
g1,377:22115890,17083858
x1,377:22625616,17083858
g1,377:22771248,17083858
x1,377:23507995,17083858
x1,377:23774994,17083858
k1,377:22771248,17083858:12136
h1,377:23774994,17083858:0,0,0
)
$1,377:23774994,17083858
k1,377:31690498,17083858:7915504
)
k1,377:32239289,17083858:548791
(1,377:32239289,17083858:0,1198220,853791
(1,377:32239289,17083858:0,0,0
g1,377:32239289,17083858
)
)
k1,377:32239289,17083858:0
)
(1,380:16117433,18850205:16121856,650412,163840
k1,377:16666225,18850205:548792
(1,377:16666225,18850205:0,650412,163840
g1,377:16666225,18850205
$1,377:16666225,18850205
h1,377:16666225,18850205:0,0,0
$1,377:16666225,18850205
)
k1,377:16666225,18850205:0
(1,377:16666225,18850205:873806,650412,163840
g1,377:16666225,18850205
k1,377:17103128,18850205:436903
$1,377:17103128,18850205
(1,377:17103128,18850205:0,0,0
h1,377:17103128,18850205:0,0,0
h1,377:17103128,18850205:0,0,0
)
$1,377:17103128,18850205
k1,377:17540031,18850205:436903
)
k1,377:17540031,18850205:0
(1,380:17540031,18850205:14150467,650412,163840
g1,377:17540031,18850205
$1,380:17540031,18850205
(1,380:17540031,18850205:11090306,650412,163840
x1,380:18923571,18850205
x1,380:19665098,18850205
x1,380:19859279,18850205
g1,380:19968503,18850205
x1,380:20364144,18850205
g1,380:20521912,18850205
x1,380:21031638,18850205
g1,380:21177270,18850205
x1,380:21914017,18850205
x1,380:22181016,18850205
g1,380:22326648,18850205
x1,380:22836374,18850205
g1,380:22982006,18850205
x1,380:23270092,18850205
x1,380:23959357,18850205
(1,380:24050380,18579612:903809,379819,0
x1,380:24372191,18579612
x1,380:24719078,18579612
(1,380:24744154,18381838:177267,182045,0
x1,380:24888653,18381838
)
)
x1,380:25604693,18850205
x1,380:25798874,18850205
g1,380:25908098,18850205
x1,380:26303739,18850205
g1,380:26461507,18850205
x1,380:26971233,18850205
g1,380:27116865,18850205
x1,380:27853612,18850205
x1,380:28630337,18850205
)
$1,380:28630337,18850205
k1,380:31690498,18850205:3060161
)
k1,380:32239289,18850205:548791
(1,380:32239289,18850205:0,650412,163840
(1,380:32239289,18850205:0,491520,163840
k1,380:30528066,18850205:-1711223
(1,380:30528066,18850205:1711223,491520,163840
x1,380:31984426,18850205
x1,380:32239289,18850205
)
)
)
k1,380:32239289,18850205:0
)
(1,382:16117433,20296967:16121856,455111,0
x1,382:17246110,20296967
g1,381:17464563,20296967
x1,381:19377856,20296967
g1,381:19596309,20296967
x1,381:20215262,20296967
x1,381:20819650,20296967
g1,381:21038103,20296967
x1,381:21693464,20296967
x1,381:23077005,20296967
k1,382:32239289,20296967:9162284
g1,382:32239289,20296967
)
(1,387:16117433,21743729:16121856,650412,163840
k1,383:17288390,21743729:1170957
(1,387:17288390,21743729:13779942,650412,163840
g1,383:17288390,21743729
$1,387:17288390,21743729
(1,387:17288390,21743729:13779942,650412,163840
x1,387:18456992,21743729
x1,387:18651173,21743729
g1,387:18760397,21743729
x1,387:19156038,21743729
g1,387:19313806,21743729
x1,387:19823532,21743729
g1,387:19969164,21743729
x1,387:20705911,21743729
x1,387:20972910,21743729
g1,387:21154950,21743729
x1,387:21664676,21743729
g1,387:21846716,21743729
x1,387:22465667,21743729
x1,387:23207194,21743729
x1,387:23401375,21743729
g1,387:23510599,21743729
x1,387:23906240,21743729
g1,387:24064008,21743729
x1,387:24573734,21743729
g1,387:24719366,21743729
x1,387:25456113,21743729
x1,387:25723112,21743729
g1,387:25868744,21743729
x1,387:26378470,21743729
g1,387:26524102,21743729
x1,387:26907078,21743729
(1,387:26998101,21473136:903809,379819,0
x1,387:27319912,21473136
(1,387:27344988,21275362:177267,182045,0
x1,387:27489487,21275362
)
x1,387:27844066,21473136
)
x1,387:28552414,21743729
x1,387:28746595,21743729
g1,387:28855819,21743729
x1,387:29251460,21743729
g1,387:29409228,21743729
x1,387:29918954,21743729
g1,387:30064586,21743729
x1,387:30801333,21743729
x1,387:31068332,21743729
k1,387:30064586,21743729:12136
h1,387:31068332,21743729:0,0,0
)
$1,387:31068332,21743729
)
k1,387:31068332,21743729:0
(1,387:31068332,21743729:0,650412,163840
g1,387:31068332,21743729
g1,387:31068332,21743729
$1,387:31068332,21743729
(1,387:31068332,21743729:0,0,0
h1,387:31068332,21743729:0,0,0
h1,387:31068332,21743729:0,0,0
)
$1,387:31068332,21743729
g1,387:31068332,21743729
)
k1,387:31068332,21743729:0
(1,387:31068332,21743729:0,650412,163840
g1,387:31068332,21743729
$1,387:31068332,21743729
h1,387:31068332,21743729:0,0,0
$1,387:31068332,21743729
g1,387:31068332,21743729
)
k1,387:32239289,21743729:1170957
(1,387:32239289,21743729:0,650412,163840
(1,387:32239289,21743729:0,0,0
g1,387:32239289,21743729
)
)
k1,387:32239289,21743729:0
)
(1,387:16117433,22726769:16121856,491520,163840
k1,387:17288390,22726769:1170957
(1,387:17288390,22726769:13779942,491520,163840
k1,387:31068332,22726769:13779942
$1,387:31068332,22726769
h1,387:31068332,22726769:0,0,0
$1,387:31068332,22726769
)
k1,387:31068332,22726769:0
(1,387:31068332,22726769:0,491520,163840
g1,387:31068332,22726769
g1,387:31068332,22726769
$1,387:31068332,22726769
(1,387:31068332,22726769:0,0,0
h1,387:31068332,22726769:0,0,0
h1,387:31068332,22726769:0,0,0
)
$1,387:31068332,22726769
g1,387:31068332,22726769
)
k1,387:31068332,22726769:0
(1,387:31068332,22726769:0,491520,163840
g1,387:31068332,22726769
$1,387:31068332,22726769
h1,387:31068332,22726769:0,0,0
$1,387:31068332,22726769
g1,387:31068332,22726769
)
k1,387:32239289,22726769:1170957
(1,387:32239289,22726769:0,491520,163840
(1,387:32239289,22726769:0,491520,163840
k1,387:30528066,22726769:-1711223
(1,387:30528066,22726769:1711223,491520,163840
x1,387:31984426,22726769
x1,387:32239289,22726769
)
)
)
k1,387:32239289,22726769:0
)
(1,390:16117433,24173531:16121856,491520,163840
x1,390:17994315,24173531
k1,388:18301705,24173531:307390
x1,388:20873999,24173531
k1,388:21181389,24173531:307390
x1,388:21763933,24173531
k1,388:22071323,24173531:307390
x1,388:22981547,24173531
k1,388:23288938,24173531:307391
x1,388:27537867,24173531
k1,388:27845257,24173531:307390
x1,388:28939346,24173531
k1,388:29246736,24173531:307390
x1,388:30220676,24173531
k1,388:30528066,24173531:307390
x1,388:32239289,24173531
k1,388:32239289,24173531:0
)
(1,390:16117433,24959963:16121856,491520,163840
x1,390:17140523,24959963
k1,388:17339832,24959963:199309
x1,388:18572275,24959963
k1,388:18771583,24959963:199308
x1,388:20664851,24959963
k1,388:20867989,24959963:203138
x1,388:22579212,24959963
k1,388:22778520,24959963:199308
x1,388:23834381,24959963
k1,388:24033690,24959963:199309
x1,388:26109003,24959963
k1,388:26393893,24959963:284890
x1,388:27724639,24959963
k1,388:27923947,24959963:199308
x1,388:28397263,24959963
x1,388:28670329,24959963
k1,388:28869638,24959963:199309
x1,388:32239289,24959963
k1,388:32239289,24959963:0
)
(1,390:16117433,25746395:16121856,521815,163840
x1,390:17027657,25746395
k1,388:17215277,25746395:187620
x1,388:19809415,25746395
k1,388:19997035,25746395:187620
$1,388:19997035,25746395
x1,388:20302188,25746395
(1,388:20302188,25508570:442369,283990,54614
x1,388:20711789,25508570
)
x1,388:21377011,25746395
(1,388:21377011,25508570:435088,283990,54614
x1,388:21779331,25508570
)
x1,388:22066962,25746395
$1,388:22066962,25746395
k1,388:22254583,25746395:187621
x1,388:22782514,25746395
k1,388:22970134,25746395:187620
x1,388:25378586,25746395
k1,388:25566206,25746395:187620
$1,388:25566206,25746395
x1,388:26185157,25746395
$1,388:26276180,25746395
k1,388:26463800,25746395:187620
x1,388:27519661,25746395
k1,388:27707282,25746395:187621
$1,388:27707282,25746395
x1,388:28090258,25746395
$1,388:28181281,25746395
k1,388:28368901,25746395:187620
x1,388:29153515,25746395
k1,388:29341135,25746395:187620
x1,388:31784177,25746395
x1,388:32111858,25746395
x1,388:32239289,25746395
k1,388:32239289,25746395:0
)
(1,390:16117433,26532827:16121856,491520,163840
x1,390:17246110,26532827
k1,388:17554921,26532827:308811
x1,388:19451827,26532827
k1,388:19760638,26532827:308811
x1,388:21109590,26532827
k1,388:21418401,26532827:308811
x1,388:21946332,26532827
k1,388:22255143,26532827:308811
x1,388:23165367,26532827
k1,388:23474178,26532827:308811
x1,388:24497270,26532827
k1,388:24806081,26532827:308811
x1,388:25825532,26532827
k1,388:26134343,26532827:308811
x1,388:26662274,26532827
k1,388:26971085,26532827:308811
x1,388:27945025,26532827
k1,388:28253836,26532827:308811
x1,388:29965059,26532827
k1,388:30273870,26532827:308811
x1,388:31256912,26532827
k1,388:31565723,26532827:308811
x1,388:31929813,26532827
x1,388:32239289,26532827
k1,388:32239289,26532827:0
)
(1,390:16117433,27319259:16121856,491520,163840
x1,390:18775286,27319259
k1,388:18973591,27319259:198305
x1,388:19355886,27319259
k1,388:19554190,27319259:198304
$1,388:19554190,27319259
x1,388:20173141,27319259
(1,388:20173141,27443051:669178,349526,0
x1,388:20421792,27443051
(1,388:20421792,27311980:387759,218455,54615
x1,388:20776783,27311980
)
)
x1,388:21492823,27319259
x1,388:21687004,27319259
k1,388:21796228,27319259:109224
x1,388:22191869,27319259
k1,388:22309342,27319259:105337
x1,388:22819068,27319259
k1,388:22924404,27319259:105336
x1,388:23661151,27319259
x1,388:23928150,27319259
k1,388:24033487,27319259:105337
x1,388:24543213,27319259
k1,388:24648549,27319259:105336
x1,388:24936635,27319259
k1,388:25170101,27319259:182040
x1,388:25679827,27319259
k1,388:25861867,27319259:182040
x1,388:26361760,27319259
x1,388:27371575,27319259
x1,388:27638574,27319259
$1,388:27638574,27319259
x1,388:27820619,27319259
k1,388:28105174,27319259:284555
x1,388:29383128,27319259
k1,389:29581433,27319259:198305
x1,389:32239289,27319259
k1,389:32239289,27319259:0
)
(1,390:16117433,28105691:16121856,491520,163840
x1,390:16557981,28105691
k1,389:16722074,28105691:164093
x1,389:18003669,28105691
x1,389:19023120,28105691
k1,389:19187212,28105691:164092
x1,389:19569507,28105691
k1,389:19733600,28105691:164093
$1,389:19733600,28105691
x1,389:20352551,28105691
(1,389:20352551,28229483:669178,349526,0
x1,389:20601202,28229483
(1,389:20601202,28098412:387759,218455,54615
x1,389:20956193,28098412
)
)
x1,389:21672233,28105691
x1,389:21866414,28105691
k1,389:21975638,28105691:109224
x1,389:22371279,28105691
k1,389:22420329,28105691:36914
x1,389:22930055,28105691
k1,389:22966969,28105691:36914
x1,389:23703716,28105691
x1,389:23970715,28105691
$1,389:23970715,28105691
k1,389:24134807,28105691:164092
x1,389:25267126,28105691
x1,389:26759896,28105691
k1,389:26923989,28105691:164093
x1,389:29183166,28105691
x1,389:30078825,28105691
k1,389:30242917,28105691:164092
$1,389:30242917,28105691
x1,389:30531003,28105691
$1,389:30582429,28105691
k1,389:30746522,28105691:164093
x1,389:32239289,28105691
k1,389:32239289,28105691:0
)
(1,390:16117433,28892123:16121856,455111,127431
x1,390:16854180,28892123
g1,389:17048356,28892123
x1,389:17703717,28892123
g1,389:17885757,28892123
x1,389:18213438,28892123
$1,389:18213438,28892123
x1,389:18395483,28892123
g1,389:18686754,28892123
x1,389:19360320,28892123
x1,389:19596977,28892123
g1,389:19815430,28892123
x1,389:21089744,28892123
g1,389:21308197,28892123
x1,389:22182012,28892123
k1,390:32239289,28892123:10057277
g1,390:32239289,28892123
)
(1,394:16117433,30943640:16121856,1198220,853791
k1,391:17587275,30943640:1469842
(1,392:17587275,30943640:6111633,1198220,853791
g1,391:17587275,30943640
$1,392:17587275,30943640
(1,392:17587275,30943640:6111633,1198220,853791
[1,392:17587275,30943640:946633,1198220,853791
(1,392:17587275,30124437:946633,313481,0
k1,392:17718574,30124437:131299
x1,392:18402609,30124437
k1,392:18533908,30124437:131299
)
(1,392:17587275,30943640:946633,688132,360452
(1,392:17587275,30321044:946633,65536,983048
x1,392:18533908,30321044
)
)
(1,392:17587275,31731895:946633,318577,0
k1,392:17901120,31731895:313845
x1,392:18216756,31731895
k1,392:18533908,31731895:313845
)
]
g1,392:18643132,30943640
(1,392:18643132,30943640:511546,403098,0
x1,392:19154678,30943640
)
x1,392:19537654,30943640
(1,392:19628677,30673047:903809,379819,0
x1,392:19950488,30673047
x1,392:20297375,30673047
(1,392:20322451,30475273:177267,182045,0
x1,392:20466950,30475273
)
)
x1,392:21182990,30943640
x1,392:21377171,30943640
g1,392:21486395,30943640
x1,392:21882036,30943640
g1,392:22039804,30943640
x1,392:22549530,30943640
g1,392:22695162,30943640
x1,392:23431909,30943640
x1,392:23698908,30943640
)
$1,392:23698908,30943640
)
k1,392:23698908,30943640:0
(1,392:23698908,30943640:873806,1198220,853791
g1,392:23698908,30943640
g1,392:23698908,30943640
$1,392:23698908,30943640
(1,392:23698908,30943640:873806,303921,0
h1,392:23698908,30943640:0,0,0
g1,392:23880948,30943640
x1,392:24390674,30943640
g1,392:24572714,30943640
h1,392:24572714,30943640:0,0,0
)
$1,392:24572714,30943640
g1,392:24572714,30943640
)
k1,392:24572714,30943640:0
(1,394:24572714,30943640:6196733,1198220,853791
g1,392:24572714,30943640
$1,394:24572714,30943640
(1,394:24572714,30943640:6016506,1198220,853791
[1,394:24572714,30943640:946633,1198220,853791
(1,394:24572714,30124437:946633,313481,0
k1,394:24704013,30124437:131299
x1,394:25388048,30124437
k1,394:25519347,30124437:131299
)
(1,394:24572714,30943640:946633,688132,360452
(1,394:24572714,30321044:946633,65536,983048
x1,394:25519347,30321044
)
)
(1,394:24572714,31731895:946633,318577,0
k1,394:24886559,31731895:313845
x1,394:25202195,31731895
k1,394:25519347,31731895:313845
)
]
g1,394:25628571,30943640
(1,394:25628571,30943640:511546,403098,0
x1,394:26140117,30943640
)
g1,394:26249341,30943640
(1,394:26249341,30943640:546135,455111,0
x1,392:26795476,30943640
)
g1,394:26904700,30943640
x1,394:28073302,30943640
x1,394:28267483,30943640
g1,394:28376707,30943640
x1,394:28772348,30943640
g1,394:28930116,30943640
x1,394:29439842,30943640
g1,394:29585474,30943640
x1,394:30322221,30943640
x1,394:30589220,30943640
k1,394:29585474,30943640:12136
h1,394:30589220,30943640:0,0,0
)
$1,394:30589220,30943640
k1,394:30769447,30943640:180227
)
k1,394:32239289,30943640:1469842
(1,394:32239289,30943640:0,1198220,853791
(1,394:32239289,30943640:0,0,0
g1,394:32239289,30943640
)
)
k1,394:32239289,30943640:0
)
(1,396:16117433,33257795:16121856,1198220,853791
k1,394:17587275,33257795:1469842
(1,394:17587275,33257795:6111633,1198220,853791
k1,394:23698908,33257795:6111633
$1,394:23698908,33257795
h1,394:23698908,33257795:0,0,0
$1,394:23698908,33257795
)
k1,394:23698908,33257795:0
(1,394:23698908,33257795:873806,1198220,853791
g1,394:23698908,33257795
g1,394:23698908,33257795
$1,394:23698908,33257795
(1,394:23698908,33257795:873806,240435,0
h1,394:23698908,33257795:0,0,0
g1,394:23880948,33257795
x1,394:24390674,33257795
g1,394:24572714,33257795
h1,394:24572714,33257795:0,0,0
)
$1,394:24572714,33257795
g1,394:24572714,33257795
)
k1,394:24572714,33257795:0
(1,396:24572714,33257795:6196733,1198220,853791
g1,394:24572714,33257795
$1,396:24572714,33257795
(1,396:24572714,33257795:6196733,1198220,853791
(1,396:24572714,33257795:546135,455111,0
x1,394:25118849,33257795
)
g1,396:25228073,33257795
[1,396:25228073,33257795:837406,1198220,853791
(1,396:25228073,32438592:837406,313481,0
k1,396:25304759,32438592:76686
x1,396:25988794,32438592
k1,396:26065479,32438592:76685
)
(1,396:25228073,33257795:837406,688132,360452
(1,396:25228073,32635199:837406,65536,983048
x1,396:26065479,32635199
)
)
(1,396:25228073,34046050:837406,318577,0
k1,396:25487305,34046050:259232
x1,396:25802941,34046050
k1,396:26065479,34046050:259231
)
]
g1,396:26174703,33257795
(1,396:26174703,33257795:910224,455111,0
x1,396:27084927,33257795
)
x1,396:28253529,33257795
x1,396:28447710,33257795
g1,396:28556934,33257795
x1,396:28952575,33257795
g1,396:29110343,33257795
x1,396:29620069,33257795
g1,396:29765701,33257795
x1,396:30502448,33257795
x1,396:30769447,33257795
k1,396:29765701,33257795:12136
h1,396:30769447,33257795:0,0,0
)
$1,396:30769447,33257795
g1,396:30769447,33257795
)
k1,396:32239289,33257795:1469842
(1,396:32239289,33257795:0,1198220,853791
(1,396:32239289,33257795:0,0,0
g1,396:32239289,33257795
)
)
k1,396:32239289,33257795:0
)
(1,396:16117433,34865250:16121856,491520,163840
k1,396:17587275,34865250:1469842
(1,396:17587275,34865250:6111633,491520,163840
k1,396:23698908,34865250:6111633
$1,396:23698908,34865250
h1,396:23698908,34865250:0,0,0
$1,396:23698908,34865250
)
k1,396:23698908,34865250:0
(1,396:23698908,34865250:873806,491520,163840
g1,396:23698908,34865250
k1,396:24135811,34865250:436903
$1,396:24135811,34865250
(1,396:24135811,34865250:0,0,0
h1,396:24135811,34865250:0,0,0
h1,396:24135811,34865250:0,0,0
)
$1,396:24135811,34865250
k1,396:24572714,34865250:436903
)
k1,396:24572714,34865250:0
(1,396:24572714,34865250:6196733,491520,163840
g1,396:24572714,34865250
$1,396:24572714,34865250
h1,396:24572714,34865250:0,0,0
$1,396:24572714,34865250
k1,396:30769447,34865250:6196733
)
k1,396:32239289,34865250:1469842
(1,396:32239289,34865250:0,491520,163840
(1,396:32239289,34865250:0,491520,163840
k1,396:30528066,34865250:-1711223
(1,396:30528066,34865250:1711223,491520,163840
x1,396:31984426,34865250
x1,396:32239289,34865250
)
)
)
k1,396:32239289,34865250:0
)
(1,403:16117433,36357360:16121856,455111,127431
h1,402:16117433,36357360:655360,0,0
x1,402:18784391,36357360
k1,402:18999458,36357360:215067
x1,402:19472774,36357360
x1,402:19745840,36357360
k1,402:19960908,36357360:215068
x1,402:21781358,36357360
k1,402:21996425,36357360:215067
x1,402:22906649,36357360
k1,402:23121716,36357360:215067
x1,402:25178823,36357360
k1,402:25393890,36357360:215067
x1,402:28166434,36357360
k1,402:28381502,36357360:215068
x1,402:29291727,36357360
x1,402:30110929,36357360
k1,402:30325996,36357360:215067
x1,402:32239289,36357360
k1,403:32239289,36357360:0
k1,403:32239289,36357360:0
)
(1,405:16117433,37898789:16121856,688132,1023457
k1,404:16300516,37898789:183083
(1,404:16300516,37898789:0,688132,1023457
g1,404:16300516,37898789
$1,404:16300516,37898789
h1,404:16300516,37898789:0,0,0
$1,404:16300516,37898789
)
k1,404:16300516,37898789:0
(1,404:16300516,37898789:0,688132,1023457
g1,404:16300516,37898789
g1,404:16300516,37898789
$1,404:16300516,37898789
(1,404:16300516,37898789:0,0,0
h1,404:16300516,37898789:0,0,0
h1,404:16300516,37898789:0,0,0
)
$1,404:16300516,37898789
g1,404:16300516,37898789
)
k1,404:16300516,37898789:0
(1,405:16300516,37898789:15755690,688132,1023457
g1,404:16300516,37898789
$1,405:16300516,37898789
(1,405:16300516,37898789:15755690,688132,1023457
[1,405:16300516,37898789:946633,688132,923332
(1,405:16300516,37898789:946633,688132,360452
(1,405:16300516,37276193:946633,65536,983048
x1,405:17247149,37276193
)
)
(1,405:16300516,38687044:946633,318577,69541
k1,405:16422135,38687044:121619
x1,405:16737771,38687044
(1,405:16737771,38756585:387759,227555,0
x1,405:17092762,38756585
)
k1,405:17247149,38687044:121619
)
]
g1,405:17356373,37898789
x1,405:17764198,37898789
(1,405:17764198,37898789:546135,455111,0
x1,404:18310333,37898789
)
g1,405:18419557,37898789
[1,405:18419557,37898789:837406,688132,1023457
(1,405:18419557,37898789:837406,688132,360452
(1,405:18419557,37276193:837406,65536,983048
x1,405:19256963,37276193
)
)
(1,405:18419557,38687044:837406,318577,169666
k1,405:18561968,38687044:142411
x1,405:18840574,38687044
(1,405:18840574,38774790:273979,245760,81920
x1,405:19081785,38774790
)
k1,405:19256963,38687044:142410
)
]
g1,405:19366187,37898789
[1,405:19366187,37898789:910224,455111,0
(1,405:19366187,37898789:910224,455111,0
x1,404:20276411,37898789
)
]
x1,405:20987068,37898789
[1,405:20987068,38082574:994832,834197,0
(1,405:21078091,37628196:903809,379819,0
x1,405:21399902,37628196
(1,405:21424978,37430422:177267,182045,0
x1,405:21569477,37430422
)
x1,405:21924056,37628196
)
(1,405:20987068,38082574:669178,349526,0
x1,405:21235719,38082574
(1,405:21235719,37951503:387759,218455,54615
x1,405:21590710,37951503
)
)
]
g1,405:22127532,37898789
x1,405:22637258,37898789
g1,405:22782890,37898789
x1,405:23401841,37898789
(1,405:23401841,38022581:669178,349526,0
x1,405:23650492,38022581
(1,405:23650492,37891510:387759,218455,54615
x1,405:24005483,37891510
)
)
x1,405:24398700,37898789
g1,405:24544332,37898789
x1,405:25054058,37898789
g1,405:25199690,37898789
(1,405:25199690,37898789:546135,455111,0
x1,404:25745825,37898789
)
g1,405:25855049,37898789
[1,405:25855049,37898789:837406,688132,1023457
(1,405:25855049,37898789:837406,688132,360452
(1,405:25855049,37276193:837406,65536,983048
x1,405:26692455,37276193
)
)
(1,405:25855049,38687044:837406,318577,169666
k1,405:25978945,38687044:123896
x1,405:26294581,38687044
(1,405:26294581,38774790:273979,245760,81920
x1,405:26535792,38774790
)
k1,405:26692455,38687044:123895
)
]
g1,405:26801679,37898789
[1,405:26801679,37898789:910224,455111,0
(1,405:26801679,37898789:910224,455111,0
x1,404:27711903,37898789
)
]
x1,405:28422560,37898789
[1,405:28422560,38082574:994832,834197,0
(1,405:28513583,37628196:903809,379819,0
x1,405:28835394,37628196
(1,405:28860470,37430422:177267,182045,0
x1,405:29004969,37430422
)
x1,405:29359548,37628196
)
(1,405:28422560,38082574:709147,349526,0
x1,405:28729383,38082574
(1,405:28729383,37951503:369556,218455,54615
x1,405:29066171,37951503
)
)
]
g1,405:29563024,37898789
x1,405:30072750,37898789
g1,405:30218382,37898789
x1,405:30837333,37898789
(1,405:30837333,38022581:709147,349526,0
x1,405:31144156,38022581
(1,405:31144156,37891510:369556,218455,54615
x1,405:31480944,37891510
)
)
x1,405:32056206,37898789
h1,405:32056206,37898789:0,0,0
)
$1,405:32056206,37898789
g1,405:32056206,37898789
)
k1,405:32239289,37898789:183083
(1,405:32239289,37898789:0,688132,1023457
(1,405:32239289,37898789:0,0,0
g1,405:32239289,37898789
)
)
k1,405:32239289,37898789:0
)
(1,406:16117433,39709846:16121856,525456,163840
k1,405:16300516,39709846:183083
(1,405:16300516,39709846:0,525456,163840
g1,405:16300516,39709846
$1,405:16300516,39709846
h1,405:16300516,39709846:0,0,0
$1,405:16300516,39709846
)
k1,405:16300516,39709846:0
(1,405:16300516,39709846:0,525456,163840
g1,405:16300516,39709846
g1,405:16300516,39709846
$1,405:16300516,39709846
(1,405:16300516,39709846:0,0,0
h1,405:16300516,39709846:0,0,0
h1,405:16300516,39709846:0,0,0
)
$1,405:16300516,39709846
g1,405:16300516,39709846
)
k1,405:16300516,39709846:0
(1,406:16300516,39709846:15755690,525456,163840
g1,405:16300516,39709846
$1,406:16300516,39709846
(1,406:16300516,39709846:4400382,525456,163840
x1,406:16810242,39709846
g1,406:16992282,39709846
x1,406:17729029,39709846
g1,406:17886797,39709846
x1,406:18068842,39709846
g1,406:18214474,39709846
x1,406:18871200,39709846
(1,406:18908973,39439253:183865,254863,0
x1,406:19060070,39439253
)
x1,406:19274883,39709846
[1,406:19274883,39709846:367426,464214,0
(1,406:19336626,39700743:0,455111,0
x1,406:19664307,39700743
)
(1,406:19274883,39709846:367426,291271,0
x1,406:19621374,39709846
)
]
x1,406:20226217,39709846
x1,406:20700898,39709846
)
$1,406:20700898,39709846
k1,406:32056206,39709846:11355308
)
k1,406:32239289,39709846:183083
(1,406:32239289,39709846:0,525456,163840
(1,406:32239289,39709846:0,491520,163840
k1,406:30528066,39709846:-1711223
(1,406:30528066,39709846:1711223,491520,163840
x1,406:31984426,39709846
x1,406:32239289,39709846
)
)
)
k1,406:32239289,39709846:0
)
(1,410:16117433,41156608:16121856,491520,233018
x1,410:17794064,41156608
k1,407:17992159,41156608:198095
$1,407:17992159,41156608
x1,407:18354972,41156608
(1,407:18354972,41254911:624529,318577,0
x1,407:18943426,41254911
)
k1,407:19161541,41156608:182040
x1,407:19671267,41156608
k1,407:19853307,41156608:182040
x1,407:20590054,41156608
x1,407:21848663,41156608
x1,407:22042844,41156608
$1,407:22042844,41156608
k1,407:22240940,41156608:198096
x1,407:23296801,41156608
k1,407:23494896,41156608:198095
$1,407:23494896,41156608
x1,407:23890537,41156608
(1,407:23890537,41274938:301284,344064,114688
x1,407:24159053,41274938
)
$1,407:24191821,41156608
k1,407:24389916,41156608:198095
$1,407:24389916,41156608
x1,407:25040420,41156608
(1,407:25040420,41254911:442369,318577,0
x1,407:25450021,41254911
)
x1,407:25737652,41156608
$1,407:25737652,41156608
k1,407:25935747,41156608:198095
x1,407:28451606,41156608
k1,407:28649702,41156608:198096
x1,407:29123018,41156608
x1,407:29432494,41156608
x1,407:29760175,41156608
x1,407:30033241,41156608
k1,407:30231336,41156608:198095
x1,407:30577222,41156608
x1,407:32239289,41156608
k1,407:32239289,41156608:0
)
(1,410:16117433,41943040:16121856,491520,163840
x1,410:16481523,41943040
x1,407:17664815,41943040
k1,407:17921216,41943040:256401
x1,407:20034757,41943040
k1,407:20291158,41943040:256401
x1,407:20910111,41943040
x1,407:21840360,41943040
x1,407:24736694,41943040
k1,407:24993096,41943040:256402
x1,407:25575640,41943040
k1,407:25832041,41943040:256401
$1,407:25832041,41943040
x1,407:26568788,41943040
$1,407:26580924,41943040
x1,407:26762969,41943040
k1,407:27168085,41943040:405116
x1,407:28861102,41943040
k1,408:29117503,41943040:256401
x1,408:30027727,41943040
k1,408:30284128,41943040:256401
x1,408:32239289,41943040
k1,408:32239289,41943040:0
)
(1,410:16117433,42729472:16121856,455111,127431
x1,410:17399028,42729472
x1,410:18312892,42729472
k1,408:18589899,42729472:277007
x1,408:19500123,42729472
k1,408:19777129,42729472:277006
x1,408:21269896,42729472
x1,408:22163736,42729472
x1,408:23461714,42729472
k1,408:23738721,42729472:277007
x1,408:26584083,42729472
k1,408:26861090,42729472:277007
x1,408:27771314,42729472
k1,408:28048320,42729472:277006
x1,408:30578743,42729472
k1,408:30855750,42729472:277007
x1,408:31329066,42729472
x1,408:31638542,42729472
x1,408:31966223,42729472
x1,408:32239289,42729472
k1,408:32239289,42729472:0
)
]
g1,414:32239289,-1310720
)
)
]
(1,414:-1184071,44695552:33423360,0,0
h1,414:-1184071,44695552:33423360,0,0
)
]
]
!89935
}4
!10
{5
[1,505:0,44695552:32239289,44695552,0
[1,505:-1184071,44695552:33423360,48693248,0
[1,505:-1184071,-2359296:33423360,1638400,0
(1,505:-1184071,-2359296:33423360,422343,0
(1,505:-1184071,-2359296:33423360,422343,0
k1,505:31256247,-2359296:32440318
g1,505:31911608,-2359296
x1,505:32239289,-2359296
)
)
]
[1,505:-1184071,42729472:33423360,44040192,0
(1,505:-1184071,-655360:33423360,655360,43384832
r1,505:-1184071,-655360:0,43384832,43384832
(1,505:-1184071,-1310720:16121856,0,44040192
[1,505:-1184071,-1310720:16121856,0,44040192
(1,410:-1184071,-655360:16121856,492688,163840
x1,410:1164309,-655360
k1,408:1387705,-655360:223396
x1,408:2370747,-655360
k1,408:2594144,-655360:223397
x1,408:3577186,-655360
x1,408:3886662,-655360
x1,408:4472846,-655360
k1,408:4696242,-655360:223396
x1,408:5060332,-655360
x1,408:5369808,-655360
k1,408:5593205,-655360:223397
x1,408:6650885,-655360
k1,408:6874281,-655360:223396
x1,408:7930142,-655360
k1,408:8153538,-655360:223396
x1,408:9755531,-655360
k1,408:9978928,-655360:223397
$1,408:9978928,-655360
x1,408:10635654,-655360
(1,408:10673427,-893185:183865,254863,0
x1,408:10824524,-893185
)
x1,408:11039337,-655360
[1,408:11039337,-655360:367426,464214,0
(1,408:11101080,-664463:0,455111,0
x1,408:11428761,-664463
)
(1,408:11039337,-655360:367426,291271,0
x1,408:11385828,-655360
)
]
x1,408:11990671,-655360
x1,408:12283307,-655360
$1,408:12283307,-655360
k1,408:12506703,-655360:223396
x1,408:13489745,-655360
k1,408:13713142,-655360:223397
x1,408:14077232,-655360
x1,408:14386708,-655360
k1,408:14610104,-655360:223396
x1,408:14937785,-655360
k1,408:14937785,-655360:0
)
(1,410:-1184071,131072:16121856,455111,0
x1,410:-126391,131072
g1,408:92062,131072
x1,408:437948,131072
x1,408:1748671,131072
g1,408:2039942,131072
x1,408:2640690,131072
g1,409:2859143,131072
x1,409:3918644,131072
g1,409:4137097,131072
x1,409:5305823,131072
g1,409:5524276,131072
x1,409:6434500,131072
g1,409:6652953,131072
x1,409:7890859,131072
g1,409:8109312,131072
x1,409:9716767,131072
g1,409:9935220,131072
x1,409:10299310,131072
x1,409:12323647,131072
k1,410:14937785,131072:2614138
g1,410:14937785,131072
)
(1,412:-1184071,1405539:16121856,525456,163840
k1,411:-1124756,1405539:59315
(1,411:-1124756,1405539:0,525456,163840
g1,411:-1124756,1405539
$1,411:-1124756,1405539
h1,411:-1124756,1405539:0,0,0
$1,411:-1124756,1405539
)
k1,411:-1124756,1405539:0
(1,411:-1124756,1405539:0,525456,163840
g1,411:-1124756,1405539
g1,411:-1124756,1405539
$1,411:-1124756,1405539
(1,411:-1124756,1405539:0,0,0
h1,411:-1124756,1405539:0,0,0
h1,411:-1124756,1405539:0,0,0
)
$1,411:-1124756,1405539
g1,411:-1124756,1405539
)
k1,411:-1124756,1405539:0
(1,412:-1124756,1405539:16003226,525456,163840
g1,411:-1124756,1405539
$1,412:-1124756,1405539
(1,412:-1124756,1405539:4400377,525456,163840
x1,412:-388009,1405539
g1,412:-230241,1405539
x1,412:-48196,1405539
g1,412:97436,1405539
x1,412:754162,1405539
(1,412:791935,1134946:183865,254863,0
x1,412:943032,1134946
)
x1,412:1157845,1405539
[1,412:1157845,1405539:367426,464214,0
(1,412:1219588,1396436:0,455111,0
x1,412:1547269,1396436
)
(1,412:1157845,1405539:367426,291271,0
x1,412:1504336,1405539
)
]
x1,412:2109179,1405539
x1,412:2401815,1405539
g1,412:2583855,1405539
x1,412:3093581,1405539
g1,412:3275621,1405539
h1,412:3275621,1405539:0,0,0
)
$1,412:3275621,1405539
k1,412:14878470,1405539:11602849
)
k1,412:14937785,1405539:59315
(1,412:14937785,1405539:0,525456,163840
(1,412:14937785,1405539:0,0,0
g1,412:14937785,1405539
)
)
k1,412:14937785,1405539:0
)
(1,413:-1184071,2519655:16121856,688132,1023457
k1,412:-1124756,2519655:59315
(1,412:-1124756,2519655:0,688132,1023457
g1,412:-1124756,2519655
$1,412:-1124756,2519655
h1,412:-1124756,2519655:0,0,0
$1,412:-1124756,2519655
)
k1,412:-1124756,2519655:0
(1,412:-1124756,2519655:0,688132,1023457
g1,412:-1124756,2519655
g1,412:-1124756,2519655
$1,412:-1124756,2519655
(1,412:-1124756,2519655:0,0,0
h1,412:-1124756,2519655:0,0,0
h1,412:-1124756,2519655:0,0,0
)
$1,412:-1124756,2519655
g1,412:-1124756,2519655
)
k1,412:-1124756,2519655:0
(1,413:-1124756,2519655:16003226,688132,1023457
g1,412:-1124756,2519655
$1,413:-1124756,2519655
(1,413:-1124756,2519655:16003226,688132,1023457
[1,413:-1124756,2519655:946633,688132,923332
(1,413:-1124756,2519655:946633,688132,360452
(1,413:-1124756,1897059:946633,65536,983048
x1,413:-178123,1897059
)
)
(1,413:-1124756,3307910:946633,318577,69541
k1,413:-1003137,3307910:121619
x1,413:-687501,3307910
(1,413:-687501,3377451:387759,227555,0
x1,413:-332510,3377451
)
k1,413:-178123,3307910:121619
)
]
g1,413:-68899,2519655
x1,413:586462,2519655
(1,413:586462,2519655:546135,455111,0
x1,412:1132597,2519655
)
g1,413:1241821,2519655
[1,413:1241821,2519655:837406,688132,1023457
(1,413:1241821,2519655:837406,688132,360452
(1,413:1241821,1897059:837406,65536,983048
x1,413:2079227,1897059
)
)
(1,413:1241821,3307910:837406,318577,169666
k1,413:1384232,3307910:142411
x1,413:1662838,3307910
(1,413:1662838,3395656:273979,245760,81920
x1,413:1904049,3395656
)
k1,413:2079227,3307910:142410
)
]
g1,413:2188451,2519655
[1,413:2188451,2519655:910224,455111,0
(1,413:2188451,2519655:910224,455111,0
x1,412:3098675,2519655
)
]
x1,413:3809332,2519655
[1,413:3809332,2703440:994832,834197,0
(1,413:3900355,2249062:903809,379819,0
x1,413:4222166,2249062
(1,413:4247242,2051288:177267,182045,0
x1,413:4391741,2051288
)
x1,413:4746320,2249062
)
(1,413:3809332,2703440:669178,349526,0
x1,413:4057983,2703440
(1,413:4057983,2572369:387759,218455,54615
x1,413:4412974,2572369
)
)
]
g1,413:4949796,2519655
x1,413:5459522,2519655
g1,413:5605154,2519655
x1,413:6224105,2519655
(1,413:6224105,2643447:669178,349526,0
x1,413:6472756,2643447
(1,413:6472756,2512376:387759,218455,54615
x1,413:6827747,2512376
)
)
x1,413:7220964,2519655
g1,413:7366596,2519655
x1,413:7876322,2519655
g1,413:8021954,2519655
(1,413:8021954,2519655:546135,455111,0
x1,412:8568089,2519655
)
g1,413:8677313,2519655
[1,413:8677313,2519655:837406,688132,1023457
(1,413:8677313,2519655:837406,688132,360452
(1,413:8677313,1897059:837406,65536,983048
x1,413:9514719,1897059
)
)
(1,413:8677313,3307910:837406,318577,169666
k1,413:8819724,3307910:142411
x1,413:9098330,3307910
(1,413:9098330,3395656:273979,245760,81920
x1,413:9339541,3395656
)
k1,413:9514719,3307910:142410
)
]
g1,413:9623943,2519655
[1,413:9623943,2519655:910224,455111,0
(1,413:9623943,2519655:910224,455111,0
x1,412:10534167,2519655
)
]
x1,413:11244824,2519655
[1,413:11244824,2703440:994832,834197,0
(1,413:11335847,2249062:903809,379819,0
x1,413:11657658,2249062
(1,413:11682734,2051288:177267,182045,0
x1,413:11827233,2051288
)
x1,413:12181812,2249062
)
(1,413:11244824,2703440:709147,349526,0
x1,413:11551647,2703440
(1,413:11551647,2572369:369556,218455,54615
x1,413:11888435,2572369
)
)
]
g1,413:12385288,2519655
x1,413:12895014,2519655
g1,413:13040646,2519655
x1,413:13659597,2519655
(1,413:13659597,2643447:709147,349526,0
x1,413:13966420,2643447
(1,413:13966420,2512376:369556,218455,54615
x1,413:14303208,2512376
)
)
x1,413:14878470,2519655
h1,413:14878470,2519655:0,0,0
)
$1,413:14878470,2519655
g1,413:14878470,2519655
)
k1,413:14937785,2519655:59315
(1,413:14937785,2519655:0,688132,1023457
(1,413:14937785,2519655:0,0,0
g1,413:14937785,2519655
)
)
k1,413:14937785,2519655:0
)
(1,414:-1184071,4296776:16121856,491520,163840
k1,413:-1124756,4296776:59315
(1,414:-1124756,4296776:0,491520,163840
g1,413:-1124756,4296776
$1,414:-1124756,4296776
(1,414:-1124756,4296776:0,0,0
)
$1,414:-1124756,4296776
)
k1,414:-1124756,4296776:0
(1,414:-1124756,4296776:0,491520,163840
g1,414:-1124756,4296776
g1,414:-1124756,4296776
$1,414:-1124756,4296776
(1,414:-1124756,4296776:0,0,0
h1,414:-1124756,4296776:0,0,0
h1,414:-1124756,4296776:0,0,0
)
$1,414:-1124756,4296776
g1,414:-1124756,4296776
)
k1,414:-1124756,4296776:0
(1,414:-1124756,4296776:16003226,491520,163840
g1,414:-1124756,4296776
$1,414:-1124756,4296776
h1,414:-1124756,4296776:0,0,0
$1,414:-1124756,4296776
k1,414:14878470,4296776:16003226
)
k1,414:14937785,4296776:59315
(1,414:14937785,4296776:0,491520,163840
(1,414:14937785,4296776:0,491520,163840
k1,414:13226562,4296776:-1711223
(1,414:13226562,4296776:1711223,491520,163840
x1,414:14682922,4296776
x1,414:14937785,4296776
)
)
)
k1,414:14937785,4296776:0
)
(1,417:-1184071,5571243:16121856,455111,127431
x1,417:-55394,5571243
k1,415:205837,5571243:261231
x1,415:1336336,5571243
x1,415:1572994,5571243
k1,415:1834225,5571243:261231
x1,415:3254176,5571243
k1,415:3515407,5571243:261231
x1,415:4611316,5571243
k1,415:4872547,5571243:261231
x1,415:5313095,5571243
k1,415:5574326,5571243:261231
x1,415:5902007,5571243
k1,415:6163238,5571243:261231
x1,415:7768873,5571243
k1,415:8030104,5571243:261231
x1,415:8849306,5571243
x1,415:9688533,5571243
k1,415:9949764,5571243:261231
x1,415:12319988,5571243
k1,415:12581219,5571243:261231
x1,415:12908900,5571243
x1,415:13236581,5571243
x1,415:13766330,5571243
k1,415:14027561,5571243:261231
x1,415:14937785,5571243
k1,415:14937785,5571243:0
)
(1,417:-1184071,6357675:16121856,455111,127431
x1,417:-99083,6357675
x1,417:1320868,6357675
k1,415:1550013,6357675:229145
x1,415:2824326,6357675
k1,415:3053470,6357675:229144
x1,415:4109331,6357675
k1,415:4338476,6357675:229145
x1,415:5397977,6357675
k1,415:5627121,6357675:229144
x1,415:6264278,6357675
x1,415:7434825,6357675
x1,415:8567144,6357675
k1,415:8796289,6357675:229145
x1,415:9671924,6357675
x1,415:10219878,6357675
x1,415:10842471,6357675
x1,415:12175040,6357675
k1,415:12404184,6357675:229144
x1,415:12986728,6357675
k1,415:13215873,6357675:229145
x1,415:13543554,6357675
k1,415:13772698,6357675:229144
x1,415:14719332,6357675
x1,415:14937785,6357675
k1,417:14937785,6357675:0
)
(1,417:-1184071,7144107:16121856,455111,127431
x1,417:-819981,7144107
x1,417:-53572,7144107
k1,415:172386,7144107:225958
x1,415:809543,7144107
x1,415:1865404,7144107
x1,415:2997723,7144107
k1,415:3223682,7144107:225959
x1,415:3751613,7144107
k1,415:3977571,7144107:225958
x1,415:4887795,7144107
k1,415:5113753,7144107:225958
x1,415:6728491,7144107
k1,415:6954449,7144107:225958
x1,415:8560084,7144107
k1,415:8786043,7144107:225959
x1,415:9570657,7144107
x1,415:10116792,7144107
x1,415:10972403,7144107
k1,415:11198361,7144107:225958
x1,415:11853722,7144107
x1,415:12199608,7144107
x1,415:12654719,7144107
x1,415:13346490,7144107
x1,415:14020056,7144107
k1,415:14246014,7144107:225958
x1,415:14610104,7144107
x1,415:14937785,7144107
k1,415:14937785,7144107:0
)
(1,417:-1184071,7930539:16121856,491520,163840
x1,417:417924,7930539
x1,417:2129147,7930539
k1,415:2446709,7930539:317562
x1,415:3502570,7930539
k1,415:3820132,7930539:317562
x1,415:4311653,7930539
x1,415:7025942,7930539
(1,415:7025942,7930539:327681,422343,0
x1,415:7353623,7930539
)
x1,415:7717713,7930539
k1,415:8306311,7930539:588598
x1,415:9116412,7930539
k1,416:9433974,7930539:317562
x1,416:10362404,7930539
x1,416:11236220,7930539
k1,416:11553782,7930539:317562
x1,416:12464006,7930539
k1,416:12781568,7930539:317562
x1,416:14092292,7930539
k1,416:14409854,7930539:317562
x1,416:14937785,7930539
k1,416:14937785,7930539:0
)
(1,417:-1184071,8716971:16121856,455111,127431
x1,417:-379433,8716971
x1,417:1005926,8716971
k1,416:1280456,8716971:274530
$1,416:1280456,8716971
x1,416:1621639,8716971
$1,416:1642270,8716971
x1,416:1860723,8716971
x1,416:2224813,8716971
x1,416:3116834,8716971
x1,416:3353492,8716971
k1,416:3628022,8716971:274530
x1,416:4758521,8716971
k1,416:5033051,8716971:274530
x1,416:5615595,8716971
k1,416:5890125,8716971:274530
x1,416:6254215,8716971
x1,416:6563691,8716971
k1,416:6838220,8716971:274529
x1,416:8422009,8716971
k1,416:8696539,8716971:274530
x1,416:9242674,8716971
k1,416:9517204,8716971:274530
x1,416:10427428,8716971
k1,416:10701958,8716971:274530
x1,416:11786946,8716971
x1,416:13206897,8716971
k1,416:13481427,8716971:274530
x1,416:14937785,8716971
k1,416:14937785,8716971:0
)
(1,417:-1184071,9503403:16121856,491520,163840
x1,417:-210131,9503403
k1,416:-24678,9503403:185453
x1,416:1686545,9503403
k1,416:1871998,9503403:185453
x1,416:2855040,9503403
k1,416:3040494,9503403:185454
x1,416:3404584,9503403
x1,416:3714060,9503403
k1,416:3899513,9503403:185453
x1,416:4445648,9503403
x1,416:5101009,9503403
x1,416:5465099,9503403
x1,416:6138665,9503403
x1,416:7158116,9503403
x1,416:7394774,9503403
k1,416:7580227,9503403:185453
x1,416:8910976,9503403
k1,416:9096429,9503403:185453
x1,416:10006653,9503403
k1,416:10192107,9503403:185454
x1,416:11102332,9503403
x1,416:12287445,9503403
k1,416:12472898,9503403:185453
x1,416:13934718,9503403
x1,416:14719332,9503403
x1,416:14937785,9503403
k1,417:14937785,9503403:0
)
(1,417:-1184071,10289835:16121856,491520,163840
x1,417:-310255,10289835
x1,417:818424,10289835
g1,416:1036877,10289835
x1,416:2010817,10289835
g1,416:2229270,10289835
x1,416:3940493,10289835
g1,416:4158946,10289835
x1,416:5214807,10289835
g1,416:5433260,10289835
x1,416:6407200,10289835
g1,416:6625653,10289835
x1,416:8518921,10289835
k1,417:14937785,10289835:6418864
g1,417:14937785,10289835
)
(1,419:-1184071,10977963:16121856,409600,0
k1,419:634431,10977963:1818502
h1,419:634431,10977963:0,0,0
g1,419:634431,10977963
x1,419:1119937,10977963
x1,419:3976676,10977963
g1,419:4209326,10977963
x1,419:4771563,10977963
g1,419:5004213,10977963
x1,419:8532732,10977963
g1,419:8765382,10977963
x1,419:10376134,10977963
g1,419:10608784,10977963
x1,419:12123375,10977963
x1,419:12491735,10977963
x1,419:13119283,10977963
g1,419:13119283,10977963
k1,419:14937785,10977963:1818502
)
(1,426:-1184071,12696734:16121856,455111,127431
h1,420:-1184071,12696734:655360,0,0
x1,420:-100905,12696734
x1,420:428845,12696734
k1,420:664362,12696734:235517
x1,420:1904087,12696734
x1,420:2340995,12696734
x1,420:3141992,12696734
k1,420:3377508,12696734:235516
x1,420:4178505,12696734
x1,420:4833866,12696734
x1,420:5343592,12696734
x1,420:6730774,12696734
k1,420:6966291,12696734:235517
x1,420:7439607,12696734
x1,420:7712673,12696734
k1,420:7948189,12696734:235516
x1,420:8931231,12696734
k1,420:9166748,12696734:235517
x1,420:10386450,12696734
k1,420:10621966,12696734:235516
x1,420:11535830,12696734
k1,420:11771347,12696734:235517
x1,420:12135437,12696734
x1,420:13227706,12696734
k1,420:13463222,12696734:235516
x1,420:13827312,12696734
x1,420:14173197,12696734
x1,420:14937785,12696734
k1,426:14937785,12696734:0
)
(1,426:-1184071,13483166:16121856,617644,216553
x1,426:-819981,13483166
x1,426:-253822,13483166
k1,420:-7963,13483166:245859
x1,420:519968,13483166
k1,420:765827,13483166:245859
x1,420:2444281,13483166
k1,420:2690140,13483166:245859
x1,420:3272684,13483166
k1,420:3518543,13483166:245859
x1,420:4501585,13483166
x1,420:6181858,13483166
k1,420:6427717,13483166:245859
$1,420:6427717,13483166
x1,420:7046668,13483166
(1,420:7046668,13606958:669178,349526,0
x1,420:7295319,13606958
(1,420:7295319,13475887:387759,218455,54615
x1,420:7650310,13475887
)
)
$1,420:7715846,13483166
k1,420:7961705,13483166:245859
x1,420:9017566,13483166
k1,420:9263425,13483166:245859
$1,420:9263425,13483166
x1,420:9646401,13483166
[1,420:9646401,13699719:994832,834197,0
(1,420:9737424,13245341:903809,379819,0
x1,420:10059235,13245341
(1,420:10084311,13047567:177267,182045,0
x1,420:10228810,13047567
)
x1,420:10583389,13245341
)
(1,420:9646401,13699719:669178,349526,0
x1,420:9895052,13699719
(1,420:9895052,13568648:387759,218455,54615
x1,420:10250043,13568648
)
)
]
$1,420:10641233,13483166
x1,420:10823278,13483166
k1,420:11196767,13483166:373489
x1,420:11979559,13483166
x1,420:12325445,13483166
x1,420:12855194,13483166
x1,420:13765418,13483166
x1,420:14937785,13483166
k1,421:14937785,13483166:0
)
(1,426:-1184071,14269598:16121856,455111,127431
x1,426:-637936,14269598
k1,421:-309371,14269598:328565
x1,421:673671,14269598
x1,421:1913396,14269598
k1,421:2269489,14269598:356093
x1,421:2706397,14269598
k1,421:3034962,14269598:328565
x1,421:3475510,14269598
k1,421:3804075,14269598:328565
x1,421:4350210,14269598
x1,421:4896345,14269598
x1,421:5988614,14269598
k1,421:6317179,14269598:328565
x1,421:6899723,14269598
k1,421:7228288,14269598:328565
x1,421:8868513,14269598
x1,421:9742329,14269598
k1,421:10070895,14269598:328566
x1,421:10398576,14269598
k1,421:10727141,14269598:328565
x1,421:11531778,14269598
k1,421:11860343,14269598:328565
x1,421:12388274,14269598
k1,421:12716839,14269598:328565
x1,421:13699881,14269598
x1,421:14719332,14269598
x1,421:14937785,14269598
k1,426:14937785,14269598:0
)
(1,426:-1184071,15056030:16121856,455111,127431
x1,426:-55392,15056030
k1,421:120732,15056030:176124
x1,421:1799186,15056030
k1,421:1975310,15056030:176124
x1,421:3286032,15056030
x1,421:3631917,15056030
k1,421:3808042,15056030:176125
x1,421:4248590,15056030
k1,421:4424714,15056030:176124
x1,421:5080075,15056030
x1,421:5628029,15056030
x1,421:6501844,15056030
x1,421:6683889,15056030
x1,421:8012817,15056030
k1,421:8188941,15056030:176124
x1,421:9102805,15056030
x1,421:9430486,15056030
x1,421:10925074,15056030
k1,421:11101198,15056030:176124
x1,421:12431947,15056030
k1,421:12608072,15056030:176125
x1,421:13518296,15056030
k1,421:13694420,15056030:176124
x1,421:14937785,15056030
k1,421:14937785,15056030:0
)
(1,426:-1184071,15842462:16121856,455111,127431
x1,426:508946,15842462
k1,422:745601,15842462:236655
x1,422:1655825,15842462
k1,422:1892479,15842462:236654
x1,422:3570933,15842462
k1,422:3807587,15842462:236654
x1,422:5118309,15842462
x1,422:5464194,15842462
k1,422:5700849,15842462:236655
x1,422:6174165,15842462
x1,422:6447231,15842462
k1,422:6683886,15842462:236655
x1,422:7816205,15842462
x1,422:9017701,15842462
k1,422:9254355,15842462:236654
x1,422:10129990,15842462
k1,422:10366644,15842462:236654
x1,422:11022005,15842462
x1,422:12005047,15842462
x1,422:12553001,15842462
x1,422:13426816,15842462
k1,422:13663471,15842462:236655
x1,422:14937785,15842462
k1,422:14937785,15842462:0
)
(1,426:-1184071,16628894:16121856,455111,127431
x1,426:126653,16628894
x1,426:1036877,16628894
k1,422:1312646,16628894:275769
x1,422:2991100,16628894
k1,422:3266869,16628894:275769
x1,422:3849413,16628894
k1,422:4125182,16628894:275769
x1,422:5546952,16628894
k1,422:5822722,16628894:275770
x1,422:7133446,16628894
k1,422:7409215,16628894:275769
x1,422:8392257,16628894
k1,422:8668026,16628894:275769
$1,422:8668026,16628894
x1,422:9009209,16628894
$1,422:9029840,16628894
k1,422:9305609,16628894:275769
x1,422:9669699,16628894
x1,422:10561720,16628894
x1,422:10980423,16628894
k1,422:11270521,16628894:290098
x1,422:12180745,16628894
k1,422:12456514,16628894:275769
x1,422:13004468,16628894
x1,422:14063969,16628894
x1,422:14937785,16628894
k1,422:14937785,16628894:0
)
(1,426:-1184071,17415326:16121856,491520,163840
x1,426:-546914,17415326
x1,426:-73598,17415326
x1,426:873036,17415326
k1,422:1124860,17415326:251824
x1,422:2328177,17415326
x1,422:2768725,17415326
x1,422:3897404,17415326
k1,422:4149228,17415326:251824
x1,422:5059453,17415326
x1,422:5878655,17415326
k1,422:6130479,17415326:251824
x1,422:7004295,17415326
x1,422:8043772,17415326
k1,422:8295596,17415326:251824
x1,422:8841731,17415326
k1,422:9093556,17415326:251825
x1,422:10067496,17415326
k1,422:10319320,17415326:251824
x1,422:12030543,17415326
k1,422:12282367,17415326:251824
x1,422:12722915,17415326
k1,422:12974739,17415326:251824
x1,422:13921373,17415326
k1,422:14173197,17415326:251824
x1,422:14355242,17415326
x1,422:14937785,17415326
k1,426:14937785,17415326:0
)
(1,426:-1184071,18201758:16121856,491520,163840
x1,426:-838185,18201758
x1,426:-108185,18201758
x1,426:583586,18201758
x1,426:820244,18201758
k1,422:1031930,18201758:211686
x1,422:1760110,18201758
x1,422:2672154,18201758
k1,422:2883840,18201758:211686
x1,422:3794064,18201758
k1,422:4005750,18201758:211686
x1,422:4915975,18201758
x1,422:6101088,18201758
k1,422:6312774,18201758:211686
x1,422:7774594,18201758
x1,422:8559208,18201758
x1,422:9433024,18201758
x1,422:10561703,18201758
k1,422:10773389,18201758:211686
x1,422:11747329,18201758
k1,422:11959015,18201758:211686
x1,422:13670238,18201758
k1,422:13881924,18201758:211686
x1,422:14937785,18201758
k1,422:14937785,18201758:0
)
(1,426:-1184071,18988190:16121856,491520,163840
x1,426:-210131,18988190
k1,422:-23139,18988190:186992
x1,422:1870129,18988190
k1,422:2150913,18988190:280784
x1,422:2624229,18988190
k1,423:2150913,18988190:-54614
x1,423:2897296,18988190
k1,423:3084288,18988190:186992
x1,423:3411969,18988190
x1,423:3739650,18988190
x1,423:4595261,18988190
k1,423:4782253,18988190:186992
x1,423:5841754,18988190
k1,423:6028746,18988190:186992
x1,423:6574881,18988190
x1,423:7121016,18988190
x1,423:8213285,18988190
x1,423:8540966,18988190
k1,423:8727957,18988190:186991
x1,423:9201273,18988190
x1,423:9474339,18988190
k1,423:9661331,18988190:186992
x1,423:10793650,18988190
x1,423:11995146,18988190
k1,423:12182138,18988190:186992
x1,423:12509819,18988190
k1,423:12696811,18988190:186992
x1,423:13607036,18988190
x1,423:14937785,18988190
k1,423:14937785,18988190:0
)
(1,426:-1184071,19774622:16121856,455111,127431
x1,426:-842888,19774622
$1,423:-822257,19774622
k1,423:-662026,19774622:160231
x1,423:-297936,19774622
x1,423:594085,19774622
x1,423:830743,19774622
k1,423:990975,19774622:160232
x1,423:1795612,19774622
k1,423:1955843,19774622:160231
x1,423:3266565,19774622
x1,423:3612450,19774622
k1,423:3772682,19774622:160232
x1,423:4213230,19774622
k1,423:4373461,19774622:160231
x1,423:6288573,19774622
k1,423:6448805,19774622:160232
x1,423:6812895,19774622
x1,423:7140576,19774622
k1,423:7300807,19774622:160231
x1,423:7628488,19774622
k1,423:7788720,19774622:160232
x1,423:8862786,19774622
k1,423:9023017,19774622:160231
x1,423:10153516,19774622
k1,423:10313748,19774622:160232
x1,423:11644497,19774622
k1,423:11804728,19774622:160231
x1,423:12714952,19774622
k1,423:12875184,19774622:160232
$1,423:12875184,19774622
x1,423:13284785,19774622
$1,423:13284785,19774622
k1,423:13445016,19774622:160231
x1,423:13809106,19774622
x1,423:14701127,19774622
x1,423:14937785,19774622
k1,423:14937785,19774622:0
)
(1,426:-1184071,20561054:16121856,455111,127431
x1,426:-601527,20561054
k1,423:-381459,20561054:220068
x1,423:-53778,20561054
x1,423:273903,20561054
x1,423:1129514,20561054
k1,423:1349581,20561054:220067
x1,423:2587487,20561054
k1,423:2807555,20561054:220068
x1,423:3958079,20561054
x1,423:4795485,20561054
x1,423:5652917,20561054
k1,423:5872985,20561054:220068
x1,423:7096326,20561054
k1,423:7316393,20561054:220067
x1,423:8372254,20561054
k1,423:8592322,20561054:220068
x1,423:9502546,20561054
k1,423:9722614,20561054:220068
x1,423:10270568,20561054
x1,423:11330069,20561054
x1,423:12203885,20561054
k1,423:12423952,20561054:220067
x1,423:13843903,20561054
k1,423:14063971,20561054:220068
x1,423:14719332,20561054
x1,423:14937785,20561054
k1,426:14937785,20561054:0
)
(1,426:-1184071,21347486:16121856,455111,127431
x1,426:-201029,21347486
x1,426:346925,21347486
x1,426:1311763,21347486
x1,426:1439194,21347486
k1,423:1729590,21347486:290396
x1,423:3007544,21347486
k1,424:3223373,21347486:215829
x1,424:4608734,21347486
x1,424:5810230,21347486
x1,424:6046888,21347486
k1,424:6262717,21347486:215829
x1,424:6918078,21347486
x1,424:8447255,21347486
k1,424:8663083,21347486:215828
x1,424:9285676,21347486
k1,424:9501505,21347486:215829
x1,424:10084049,21347486
k1,424:10299878,21347486:215829
x1,424:11392148,21347486
k1,424:11607977,21347486:215829
x1,424:11935658,21347486
k1,424:12151486,21347486:215828
x1,424:12624802,21347486
x1,424:13261958,21347486
k1,424:13477787,21347486:215829
x1,424:14391651,21347486
x1,424:14719332,21347486
x1,424:14937785,21347486
k1,426:14937785,21347486:0
)
(1,426:-1184071,22133918:16121856,455111,127431
x1,426:310517,22133918
k1,424:498929,22133918:188412
x1,424:1481971,22133918
x1,424:2501422,22133918
x1,424:3630101,22133918
k1,424:3818512,22133918:188411
x1,424:5238463,22133918
k1,424:5426875,22133918:188412
x1,424:6757624,22133918
k1,424:6946035,22133918:188411
x1,424:8731895,22133918
k1,424:8920307,22133918:188412
x1,424:9575668,22133918
x1,424:10797189,22133918
k1,424:10985601,22133918:188412
x1,424:12664055,22133918
k1,424:12852466,22133918:188411
x1,424:13435010,22133918
k1,424:13623422,22133918:188412
x1,424:14937785,22133918
k1,424:14937785,22133918:0
)
(1,426:-1184071,22920350:16121856,455111,127431
x1,426:-528709,22920350
k1,424:-378665,22920350:150044
x1,424:950262,22920350
k1,424:1100239,22920350:149977
x1,424:1682783,22920350
k1,424:1832827,22920350:150044
x1,424:2524598,22920350
x1,424:2852279,22920350
k1,424:3002323,22920350:150044
$1,424:3002323,22920350
x1,424:3343506,22920350
$1,424:3364137,22920350
k1,424:3514181,22920350:150044
x1,424:3878271,22920350
x1,424:4770292,22920350
x1,424:5447498,22920350
k1,424:5715967,22920350:268469
x1,424:6316715,22920350
k1,425:6466759,22920350:150044
x1,425:7526260,22920350
k1,425:7676305,22920350:150045
x1,425:8368076,22920350
x1,425:8732166,22920350
x1,425:9298325,22920350
k1,425:9448369,22920350:150044
x1,425:10103730,22920350
x1,425:10651684,22920350
x1,425:11525499,22920350
x1,425:11707544,22920350
x1,425:13036472,22920350
k1,425:13186516,22920350:150044
x1,425:13696242,22920350
x1,425:14151353,22920350
x1,425:14937785,22920350
k1,425:14937785,22920350:0
)
(1,426:-1184071,23706782:16121856,455111,127431
x1,426:274107,23706782
k1,425:471231,23706782:197124
x1,425:1454273,23706782
x1,425:2473724,23706782
x1,425:3602403,23706782
k1,425:3799526,23706782:197123
x1,425:5477980,23706782
k1,425:5675104,23706782:197124
x1,425:6730965,23706782
k1,425:6928088,23706782:197123
x1,425:8165994,23706782
x1,425:8970631,23706782
k1,425:9167755,23706782:197124
x1,425:10625933,23706782
k1,425:10823056,23706782:197123
x1,425:11168942,23706782
x1,425:11460214,23706782
x1,425:12880162,23706782
k1,425:13077286,23706782:197124
x1,425:14937785,23706782
k1,425:14937785,23706782:0
)
(1,426:-1184071,24493214:16121856,455111,127431
x1,426:-128210,24493214
g1,425:90243,24493214
$1,425:90243,24493214
x1,425:745605,24493214
g1,425:891237,24493214
x1,425:1400963,24493214
g1,425:1546595,24493214
x1,425:2201957,24493214
g1,425:2347589,24493214
x1,425:2857315,24493214
g1,425:3002947,24493214
x1,425:3330628,24493214
$1,425:3330628,24493214
g1,425:3549081,24493214
$1,425:3549081,24493214
x1,425:3890264,24493214
$1,425:3910895,24493214
g1,425:4129348,24493214
x1,425:4493438,24493214
x1,425:5385459,24493214
x1,425:5880620,24493214
g1,425:6099073,24493214
x1,425:6974708,24493214
g1,425:7193161,24493214
x1,425:8653160,24493214
k1,426:14937785,24493214:6284625
g1,426:14937785,24493214
)
(1,427:-1184071,26665287:16121856,409600,0
k1,427:4057081,26665287:5241152
h1,427:4057081,26665287:0,0,0
g1,427:4057081,26665287
x1,427:7217062,26665287
g1,427:7449712,26665287
x1,427:9696633,26665287
g1,427:9696633,26665287
k1,427:14937785,26665287:5241152
)
(1,482:-1184071,28384058:16121856,455111,127431
h1,480:-1184071,28384058:655360,0,0
x1,480:144855,28384058
x1,480:381512,28384058
k1,480:548469,28384058:166957
x1,480:1496923,28384058
x1,480:2662010,28384058
k1,480:2828966,28384058:166956
x1,480:3777420,28384058
k1,480:3944377,28384058:166957
x1,480:4308467,28384058
x1,480:6731483,28384058
k1,480:6898440,28384058:166957
x1,480:8764398,28384058
k1,480:8931355,28384058:166957
x1,480:9459286,28384058
k1,480:9626242,28384058:166956
x1,480:10536466,28384058
k1,480:10703423,28384058:166957
x1,480:12587586,28384058
x1,480:13825492,28384058
x1,480:14937785,28384058
k1,480:14937785,28384058:0
)
(1,482:-1184071,29170490:16121856,455111,127431
x1,482:1910692,29170490
k1,480:2202478,29170490:291786
x1,480:3258339,29170490
k1,480:3550125,29170490:291786
x1,480:4460349,29170490
k1,480:4752135,29170490:291786
x1,480:6809242,29170490
k1,480:7101028,29170490:291786
x1,480:9873572,29170490
k1,480:10165358,29170490:291786
x1,480:11075583,29170490
x1,480:11894785,29170490
k1,480:12186571,29170490:291786
x1,480:14099864,29170490
k1,480:14391650,29170490:291786
x1,480:14937785,29170490
k1,480:14937785,29170490:0
)
(1,482:-1184071,29956922:16121856,558145,187504
x1,482:-273847,29956922
k1,480:42083,29956922:315930
x1,480:1372832,29956922
k1,480:1688762,29956922:315930
x1,480:2216693,29956922
k1,480:2532623,29956922:315930
$1,480:2532623,29956922
(1,480:2532623,29956922:2003872,558145,123427
(1,480:2532623,29451203:546135,26213,629146
x1,480:3078758,29451203
)
[1,480:3078758,29956922:1457737,558145,98303
(1,480:3078758,29956922:1457737,447828,98303
(1,480:3078758,29956922:511546,403098,0
x1,480:3590304,29956922
)
x1,480:4132887,29956922
(1,480:4132887,30055225:403608,303558,0
x1,480:4503727,30055225
)
)
]
)
$1,480:4536495,29956922
k1,480:4852425,29956922:315930
x1,480:5107288,29956922
$1,480:5107288,29956922
x1,480:5333068,29956922
k1,480:5677566,29956922:344498
x1,480:6187292,29956922
k1,480:6531790,29956922:344498
x1,480:7088391,29956922
k1,480:7197615,29956922:109224
x1,480:7518926,29956922
x1,480:7724484,29956922
k1,480:7833708,29956922:109224
x1,480:8138483,29956922
$1,480:8167306,29956922
x1,480:8422169,29956922
k1,480:8738099,29956922:315930
x1,480:9102189,29956922
x1,480:9666528,29956922
x1,480:10121639,29956922
x1,480:11050066,29956922
k1,480:11365996,29956922:315930
$1,480:11365996,29956922
x1,480:11849779,29956922
(1,480:11849779,30055225:342626,197518,0
x1,480:12159637,30055225
)
$1,480:12192405,29956922
k1,480:12508335,29956922:315930
x1,480:13564196,29956922
k1,480:13880126,29956922:315930
$1,480:13880126,29956922
x1,480:14371647,29956922
(1,480:14371647,30055225:566138,295640,89201
x1,480:14888557,30055225
)
$1,480:14937785,29956922
k1,482:14937785,29956922:0
)
(1,482:-1184071,30743354:16121856,455111,187504
x1,482:873036,30743354
g1,480:1091489,30743354
x1,480:1637624,30743354
g1,480:1856077,30743354
x1,480:3216862,30743354
g1,480:3435315,30743354
x1,480:4491176,30743354
g1,480:4782447,30743354
$1,481:4782447,30743354
(1,481:4782447,30743354:511546,403098,0
x1,481:5293993,30743354
)
x1,481:5836576,30743354
(1,481:5836576,30841657:461560,303558,89201
x1,481:6238859,30841657
)
$1,481:6298136,30743354
g1,481:6516589,30743354
x1,481:6957137,30743354
g1,481:7175590,30743354
x1,481:8031202,30743354
x1,481:8668358,30743354
g1,481:8886811,30743354
x1,481:9250901,30743354
x1,481:9578582,30743354
g1,481:9797035,30743354
x1,481:9979080,30743354
k1,482:14937785,30743354:4958705
g1,482:14937785,30743354
)
(1,485:-1184071,32017821:16121856,589170,187504
k1,483:4717917,32017821:5901988
(1,485:4717917,32017821:4317880,589170,187504
g1,483:4717917,32017821
$1,485:4717917,32017821
(1,485:4717917,32017821:4317880,589170,187504
(1,485:4717917,32017821:511546,403098,0
x1,485:5229463,32017821
)
x1,485:5772046,32017821
(1,485:5772046,32116124:461560,303558,89201
x1,485:6174329,32116124
)
g1,485:6415646,32017821
x1,485:6925372,32017821
g1,485:7107412,32017821
(1,485:7107412,32017821:511546,403098,0
x1,485:7618958,32017821
)
x1,485:7960064,32017821
(1,485:7960064,31747228:458487,318577,89201
x1,485:8385783,31747228
)
x1,485:8759657,32017821
(1,485:8759657,31747228:276140,303558,89201
x1,485:8976520,31747228
)
)
$1,485:9035797,32017821
)
k1,485:9035797,32017821:0
(1,485:9035797,32017821:0,589170,187504
g1,485:9035797,32017821
g1,485:9035797,32017821
$1,485:9035797,32017821
(1,485:9035797,32017821:0,0,0
h1,485:9035797,32017821:0,0,0
h1,485:9035797,32017821:0,0,0
)
$1,485:9035797,32017821
g1,485:9035797,32017821
)
k1,485:9035797,32017821:0
(1,485:9035797,32017821:0,589170,187504
g1,485:9035797,32017821
$1,485:9035797,32017821
h1,485:9035797,32017821:0,0,0
$1,485:9035797,32017821
g1,485:9035797,32017821
)
k1,485:14937785,32017821:5901988
(1,485:14937785,32017821:0,589170,187504
(1,485:14937785,32017821:0,491520,163840
k1,485:13226562,32017821:-1711223
(1,485:13226562,32017821:1711223,491520,163840
x1,485:14682922,32017821
x1,485:14937785,32017821
)
)
)
k1,485:14937785,32017821:0
)
(1,499:-1184071,33292288:16121856,541383,180508
x1,499:492560,33292288
k1,486:947783,33292288:455223
x1,486:1858007,33292288
k1,486:2313230,33292288:455223
x1,486:2950387,33292288
x1,486:3423703,33292288
x1,486:4370337,33292288
k1,486:4825561,33292288:455224
x1,486:6028878,33292288
x1,486:6469426,33292288
x1,486:7598105,33292288
k1,486:8053328,33292288:455223
x1,486:8963553,33292288
x1,486:9782755,33292288
k1,486:10237978,33292288:455223
x1,486:11111794,33292288
x1,486:12151271,33292288
k1,486:12606494,33292288:455223
$1,486:12606494,33292288
x1,486:12947600,33292288
[1,486:12947600,33472796:903809,721891,0
(1,486:12947600,33054463:218188,303558,0
x1,486:13133020,33054463
)
(1,486:12947600,33472796:903809,313481,0
x1,486:13269411,33472796
(1,486:13294487,33341725:177267,182045,0
x1,486:13438986,33341725
)
x1,486:13793565,33472796
)
]
k1,486:14428059,33292288:576650
x1,486:14937785,33292288
k1,499:14937785,33292288:0
)
(1,499:-1184071,34078720:16121856,492688,233018
x1,499:-527345,34078720
(1,486:-489572,33840895:183865,254863,0
x1,486:-338475,33840895
)
x1,486:172009,34078720
(1,486:172009,34177023:218188,303558,0
x1,486:357429,34177023
)
x1,486:974105,34078720
x1,486:1266741,34078720
$1,486:1266741,34078720
x1,486:1448786,34078720
k1,486:1636967,34078720:188181
x1,486:1891830,34078720
$1,486:1891830,34078720
x1,486:2117610,34078720
k1,486:2299650,34078720:182040
x1,486:2809376,34078720
k1,486:2991416,34078720:182040
x1,486:3548017,34078720
k1,486:3657241,34078720:109224
x1,486:3978552,34078720
x1,486:4184110,34078720
k1,486:4293334,34078720:109224
x1,486:4598109,34078720
$1,486:4626932,34078720
x1,486:4881795,34078720
k1,486:5062409,34078720:180614
x1,486:5502957,34078720
k1,486:5683570,34078720:180613
x1,486:6011251,34078720
k1,486:6191864,34078720:180613
$1,486:6191864,34078720
x1,486:6718427,34078720
(1,486:6718427,34177023:556922,313481,0
x1,486:7040238,34177023
(1,486:7065314,34045952:177267,182045,0
x1,486:7209813,34045952
)
)
k1,486:7345304,34078720:69955
x1,486:7855030,34078720
k1,486:7924985,34078720:69955
x1,486:8451548,34078720
(1,486:8451548,34177023:379655,313481,0
x1,486:8773359,34177023
)
$1,486:8831203,34078720
k1,486:9011816,34078720:180613
x1,486:9885632,34078720
x1,486:11107154,34078720
k1,486:11385812,34078720:278658
$1,487:11385812,34078720
x1,487:11912375,34078720
(1,487:11912375,34197050:1313411,344064,114688
x1,487:12234186,34197050
x1,487:12785874,34197050
(1,487:12810950,34065979:177267,182045,0
x1,487:12955449,34065979
)
x1,487:13193018,34197050
)
$1,487:13225786,34078720
k1,487:13406400,34078720:180614
x1,487:13846948,34078720
k1,487:14027561,34078720:180613
x1,487:14937785,34078720
k1,487:14937785,34078720:0
)
(1,499:-1184071,34865152:16121856,492688,163840
x1,499:-637936,34865152
x1,499:563560,34865152
x1,499:1695879,34865152
k1,487:1876439,34865152:180560
x1,487:2404370,34865152
k1,487:2584930,34865152:180560
x1,487:3023658,34865152
x1,487:3571612,34865152
x1,487:5610514,34865152
k1,487:5791074,34865152:180560
x1,487:6703118,34865152
x1,487:7251072,34865152
x1,487:7800846,34865152
x1,487:8164936,34865152
x1,487:8729275,34865152
x1,487:9857954,34865152
k1,487:10038514,34865152:180560
$1,487:10038514,34865152
x1,487:10440377,34865152
$1,487:10478150,34865152
x1,487:10733013,34865152
$1,487:10733013,34865152
x1,487:11134876,34865152
(1,487:11172649,34627327:183865,254863,0
x1,487:11323746,34627327
)
$1,487:11356514,34865152
x1,487:11793422,34865152
k1,487:12072062,34865152:278640
x1,487:13046002,34865152
k1,488:13226562,34865152:180560
x1,488:14937785,34865152
k1,488:14937785,34865152:0
)
(1,499:-1184071,35651584:16121856,455111,127431
x1,499:-743523,35651584
k1,488:-572667,35651584:170856
x1,488:-390622,35651584
x1,488:-26532,35651584
x1,488:301149,35651584
x1,488:1031149,35651584
x1,488:1722920,35651584
x1,488:1959578,35651584
k1,488:2130435,35651584:170857
x1,488:2858615,35651584
x1,488:3770659,35651584
k1,488:3941515,35651584:170856
x1,488:4851739,35651584
k1,488:5022595,35651584:170856
x1,488:5932820,35651584
x1,488:7117933,35651584
k1,488:7288789,35651584:170856
x1,488:8750609,35651584
x1,488:9535223,35651584
x1,488:10409039,35651584
x1,488:11537718,35651584
k1,488:11708575,35651584:170857
x1,488:12236506,35651584
k1,488:12407362,35651584:170856
x1,488:13044519,35651584
x1,488:13517835,35651584
x1,488:14937785,35651584
k1,488:14937785,35651584:0
)
(1,499:-1184071,36438016:16121856,491520,163840
x1,499:461613,36438016
k1,488:682794,36438016:221181
x1,488:1656734,36438016
k1,488:1877915,36438016:221181
x1,488:3771183,36438016
k1,488:4070637,36438016:299454
x1,488:4744203,36438016
k1,489:4070637,36438016:-54614
x1,489:4980860,36438016
k1,489:5202041,36438016:221181
x1,489:6185083,36438016
x1,489:8007352,36438016
k1,489:8228533,36438016:221181
x1,489:9430030,36438016
k1,489:9651210,36438016:221180
x1,489:10561434,36438016
k1,489:10782615,36438016:221181
x1,489:11419772,36438016
x1,489:11893088,36438016
x1,489:12839722,36438016
k1,489:13060903,36438016:221181
x1,489:13716264,36438016
x1,489:14937785,36438016
k1,489:14937785,36438016:0
)
(1,499:-1184071,37224448:16121856,455111,127431
x1,499:-710755,37224448
x1,499:-364869,37224448
x1,499:348745,37224448
k1,489:617667,37224448:268922
x1,489:1493302,37224448
k1,489:1762225,37224448:268923
x1,489:2235541,37224448
x1,489:2872697,37224448
k1,489:3141619,37224448:268922
x1,489:3760571,37224448
x1,489:4124661,37224448
x1,489:4452342,37224448
x1,489:5965133,37224448
k1,489:6234055,37224448:268922
x1,489:6598145,37224448
x1,489:6925826,37224448
k1,489:7194749,37224448:268923
x1,489:7817342,37224448
x1,489:8691158,37224448
k1,489:8960080,37224448:268922
$1,489:8960080,37224448
x1,489:9615442,37224448
k1,489:9794720,37224448:179278
x1,489:10304446,37224448
k1,489:10483723,37224448:179277
x1,489:11139085,37224448
k1,489:11318363,37224448:179278
x1,489:11828089,37224448
k1,489:12007367,37224448:179278
x1,489:12335048,37224448
$1,489:12335048,37224448
k1,489:12603970,37224448:268922
x1,489:13736289,37224448
x1,489:14937785,37224448
k1,489:14937785,37224448:0
)
(1,499:-1184071,38010880:16121856,455111,127431
x1,499:-842888,38010880
$1,489:-822257,38010880
k1,489:-583244,38010880:239013
x1,489:-219154,38010880
x1,489:672867,38010880
x1,489:1350073,38010880
k1,489:1703024,38010880:352951
x1,489:2980978,38010880
k1,490:3219991,38010880:239013
x1,490:3660539,38010880
k1,490:3899553,38010880:239014
x1,490:4518505,38010880
x1,490:4882595,38010880
x1,490:6216983,38010880
x1,490:7090799,38010880
k1,490:7329812,38010880:239013
x1,490:7912356,38010880
k1,490:8151369,38010880:239013
x1,490:9061593,38010880
k1,490:9300606,38010880:239013
x1,490:10214470,38010880
x1,490:10655018,38010880
x1,490:11437812,38010880
x1,490:11874720,38010880
x1,490:12202401,38010880
k1,490:12441414,38010880:239013
x1,490:12969345,38010880
k1,490:13208358,38010880:239013
x1,490:14118583,38010880
x1,490:14937785,38010880
k1,490:14937785,38010880:0
)
(1,499:-1184071,38797312:16121856,491520,163840
x1,499:-492300,38797312
k1,490:-244950,38797312:247350
x1,490:191958,38797312
k1,490:439309,38797312:247351
x1,490:1025493,38797312
k1,490:1272843,38797312:247350
x1,490:2223117,38797312
x1,490:3042318,38797312
k1,490:3289668,38797312:247350
x1,490:3835803,38797312
k1,490:4083154,38797312:247351
x1,490:5443939,38797312
k1,490:5691289,38797312:247350
x1,490:7620966,38797312
k1,490:7998929,38797312:377963
x1,490:8672495,38797312
k1,491:7998929,38797312:-54614
x1,491:8909152,38797312
k1,491:9156502,38797312:247350
x1,491:10032137,38797312
k1,491:10279488,38797312:247351
x1,491:11262530,38797312
x1,491:12067168,38797312
x1,491:12615122,38797312
x1,491:13488938,38797312
k1,491:13736288,38797312:247350
x1,491:14937785,38797312
k1,491:14937785,38797312:0
)
(1,499:-1184071,39583744:16121856,455111,127431
x1,499:-273847,39583744
k1,491:-13729,39583744:260118
x1,491:350361,39583744
x1,491:954750,39583744
x1,491:1395298,39583744
x1,491:2232704,39583744
k1,491:2492821,39583744:260117
x1,491:3129978,39583744
x1,491:4003794,39583744
x1,491:4695565,39583744
x1,491:5824244,39583744
k1,491:6084362,39583744:260118
x1,491:6612293,39583744
k1,491:6872411,39583744:260118
x1,491:7782635,39583744
k1,491:8042752,39583744:260117
x1,491:8956616,39583744
x1,491:9397164,39583744
x1,491:10179958,39583744
x1,491:10616866,39583744
x1,491:10944547,39583744
k1,491:11204665,39583744:260118
x1,491:11645213,39583744
k1,491:11905331,39583744:260118
x1,491:12924782,39583744
k1,491:13184899,39583744:260117
x1,491:13767443,39583744
k1,491:14027561,39583744:260118
x1,491:14937785,39583744
k1,491:14937785,39583744:0
)
(1,499:-1184071,40370176:16121856,455111,127431
x1,499:-710755,40370176
x1,491:763809,40370176
k1,491:1087063,40370176:323254
x1,491:1614994,40370176
x1,491:1942675,40370176
x1,491:3362625,40370176
k1,491:3685880,40370176:323255
x1,491:4836404,40370176
x1,491:5673810,40370176
x1,491:6531242,40370176
k1,491:6854496,40370176:323254
x1,491:7382427,40370176
k1,491:7705682,40370176:323255
x1,491:8615906,40370176
k1,491:8939160,40370176:323254
x1,491:9576317,40370176
x1,491:10049633,40370176
x1,491:11469583,40370176
k1,491:11792838,40370176:323255
x1,491:12266154,40370176
x1,491:12575630,40370176
x1,491:12903311,40370176
x1,491:13176377,40370176
k1,491:13499631,40370176:323254
x1,491:14719332,40370176
x1,491:14937785,40370176
k1,499:14937785,40370176:0
)
(1,499:-1184071,41156608:16121856,455111,127431
x1,499:385156,41156608
k1,491:794294,41156608:409138
x1,491:1544318,41156608
k1,492:1802060,41156608:257742
x1,492:2275376,41156608
x1,492:2548442,41156608
k1,492:2806184,41156608:257742
x1,492:3643590,41156608
x1,492:4007680,41156608
x1,492:5773515,41156608
k1,492:6031257,41156608:257742
x1,492:6577392,41156608
k1,492:6835133,41156608:257741
x1,492:7745357,41156608
k1,492:8003099,41156608:257742
x1,492:9423050,41156608
k1,492:9680792,41156608:257742
x1,492:10884109,41156608
k1,492:11141851,41156608:257742
x1,492:11669782,41156608
k1,492:11927524,41156608:257742
x1,492:12875978,41156608
k1,492:13133720,41156608:257742
x1,492:13825491,41156608
x1,492:14189581,41156608
x1,492:14937785,41156608
k1,492:14937785,41156608:0
)
(1,499:-1184071,41943040:16121856,455111,127431
x1,499:-273847,41943040
k1,492:-83160,41943040:190687
x1,492:390156,41943040
x1,492:699632,41943040
x1,492:1027313,41943040
k1,492:1218001,41943040:190688
x1,492:1745932,41943040
k1,492:1936619,41943040:190687
x1,492:2118664,41943040
x1,492:2482754,41943040
x1,492:3267366,41943040
x1,492:3631456,41943040
x1,492:3977342,41943040
x1,492:4741931,41943040
x1,492:5615747,41943040
k1,492:5806435,41943040:190688
x1,492:6680251,41943040
x1,492:7719728,41943040
k1,492:7910415,41943040:190687
x1,492:8383731,41943040
x1,492:8675002,41943040
x1,492:9876498,41943040
x1,492:10371659,41943040
k1,492:10562347,41943040:190688
x1,492:11893096,41943040
k1,492:12083783,41943040:190687
x1,492:12994007,41943040
k1,492:13184695,41943040:190688
x1,492:14937785,41943040
k1,492:14937785,41943040:0
)
(1,499:-1184071,42729472:16121856,455111,127431
x1,499:-842888,42729472
$1,492:-822257,42729472
k1,492:-596487,42729472:225770
x1,492:-232397,42729472
x1,492:659624,42729472
x1,492:896282,42729472
k1,492:1122053,42729472:225771
x1,492:2252552,42729472
k1,492:2478322,42729472:225770
x1,492:3060866,42729472
k1,492:3286636,42729472:225770
x1,492:4306087,42729472
k1,492:4531857,42729472:225770
x1,492:5662356,42729472
k1,492:5888127,42729472:225771
x1,492:6416058,42729472
x1,492:6743739,42729472
x1,492:8058102,42729472
k1,492:8283872,42729472:225770
x1,492:9194096,42729472
k1,492:9419866,42729472:225770
x1,492:10570390,42729472
x1,492:11407796,42729472
x1,492:12265228,42729472
x1,492:12392659,42729472
k1,492:12705882,42729472:313223
x1,492:13379448,42729472
k1,493:12705882,42729472:-54614
x1,493:13616105,42729472
k1,493:13841875,42729472:225770
x1,493:14937785,42729472
k1,493:14937785,42729472:0
)
]
g1,505:14937785,-1310720
)
k1,505:15527609,-655360:589824
r1,505:15527609,-655360:0,44040192,43384832
k1,505:16117433,-655360:589824
(1,505:16117433,-1310720:16121856,0,44040192
[1,505:16117433,-1310720:16121856,0,44040192
[1,438:16117433,13417196:16121856,14727916,0
[1,438:16117433,13417196:16121856,14727916,0
(1,434:16117433,8534764:16121856,9845484,0
k1,434:16719661,8534764:602228
(1,429:16719661,8534764:0,0,0
g1,429:16719661,8534764
g1,429:16719661,8534764
g1,429:16457517,8534764
(1,429:16457517,8534764:0,0,0
)
g1,429:16719661,8534764
)
(1,433:16719661,8534764:14917400,9845484,0
(1,433:16719661,8534764:14917400,9845484,0
g1,430:16719661,8534764
(1,433:16719661,8534764:0,9392808,0
(1,430:16719661,8534764:0,0,0
[1,430:16719661,8534764:0,0,0
(1,430:16719661,8534764:0,9944753,0
(1,430:16719661,8534764:14917438,9944753,0
(1,430:16719661,8534764:14917438,9944753,0
)
)
k1,430:16719661,8534764:-14917438
)
]
g1,430:16719661,8534764
)
(1,431:16719661,-415676:0,442368,147456
x1,431:17494255,-415676
k1,431:16719661,-415676:-774594
)
(1,432:16719661,-415676:0,442368,147456
x1,432:26478373,-415676
k1,432:16719661,-415676:-9758712
)
)
k1,433:31637061,8534764:14917400
)
)
g1,434:31637061,8534764
k1,434:32239289,8534764:602228
)
(1,435:16117433,9878252:16121856,409600,146366
h1,435:16117433,9878252:0,0,0
x1,435:17375987,9878252
k1,435:17529617,9878252:153630
x1,435:18506279,9878252
k1,435:18759557,9878252:253278
x1,435:20325719,9878252
k1,435:20479350,9878252:153631
x1,435:21321527,9878252
k1,435:21475157,9878252:153630
$1,435:21475157,9878252
x1,435:21790775,9878252
$1,435:21808069,9878252
k1,435:21961699,9878252:153630
x1,435:22298479,9878252
x1,435:23123590,9878252
x1,435:23342497,9878252
k1,435:23496127,9878252:153630
x1,435:25856955,9878252
k1,435:26010585,9878252:153630
x1,435:26347365,9878252
x1,435:27172476,9878252
x1,435:27492417,9878252
x1,435:28016018,9878252
k1,435:28169649,9878252:153631
$1,435:28169649,9878252
x1,435:28654248,9878252
(1,435:28654248,9948159:1489252,273067,76459
x1,435:28914115,9948159
x1,435:30110732,9948159
)
$1,435:30143500,9878252
k1,435:30297130,9878252:153630
x1,435:30704634,9878252
k1,435:30858264,9878252:153630
x1,435:31649697,9878252
x1,435:32239289,9878252
k1,435:32239289,9878252:0
)
(1,435:16117433,10566380:16121856,442368,147456
x1,435:16454213,10566380
x1,435:16757315,10566380
k1,435:17043193,10566380:285878
$1,435:17043193,10566380
x1,435:17527792,10566380
(1,435:17527792,10636287:1489252,273067,76459
x1,435:17787659,10636287
x1,435:18984276,10636287
)
k1,435:19325116,10566380:308072
x1,435:19796608,10566380
k1,435:20104681,10566380:308073
x1,435:20589280,10566380
(1,435:20589280,10636287:300826,273067,0
x1,435:20849147,10636287
)
k1,435:21080691,10566380:190585
x1,435:21552183,10566380
k1,435:21742768,10566380:190585
x1,435:22227367,10566380
(1,435:22227367,10636287:300826,273067,0
x1,435:22487234,10636287
)
k1,435:22718779,10566380:190586
x1,435:23190271,10566380
k1,435:23380856,10566380:190585
x1,435:23683958,10566380
$1,435:23683958,10566380
k1,435:23969835,10566380:285877
x1,435:24609717,10566380
k1,435:24895595,10566380:285878
x1,435:25754384,10566380
k1,435:26040262,10566380:285878
x1,435:27008458,10566380
k1,435:27294335,10566380:285877
x1,435:28068929,10566380
$1,435:28068929,10566380
x1,435:28553528,10566380
(1,435:28553528,10636287:300826,273067,0
x1,435:28813395,10636287
)
$1,435:28854354,10566380
k1,435:29140232,10566380:285878
x1,435:30083443,10566380
x1,435:32239289,10566380
k1,435:32239289,10566380:0
)
(1,435:16117433,11254508:16121856,516588,147456
x1,435:16605764,11254508
k1,435:16867839,11254508:262075
x1,435:18770873,11254508
k1,435:19032947,11254508:262074
x1,435:20769183,11254508
k1,435:21031258,11254508:262075
x1,435:21789240,11254508
x1,435:22449556,11254508
k1,435:22711631,11254508:262075
x1,435:23688293,11254508
k1,435:23950367,11254508:262074
x1,435:24758639,11254508
k1,435:25020714,11254508:262075
$1,435:25020714,11254508
x1,435:25505313,11254508
(1,435:25505313,11324415:300826,273067,0
x1,435:25765180,11324415
)
$1,435:25806139,11254508
k1,435:26068214,11254508:262075
x1,435:27011425,11254508
x1,435:29167271,11254508
k1,435:29429345,11254508:262074
x1,435:29917676,11254508
k1,435:30179751,11254508:262075
$1,435:30179751,11254508
(1,435:30179751,11254508:2059538,516588,98139
(1,435:30179751,10787728:505170,24904,564919
x1,435:30684921,10787728
)
[1,435:30684921,11254508:1554368,516588,65535
(1,435:30684921,11254508:1554368,403045,65535
(1,435:30684921,11254508:472857,362788,0
x1,435:31157778,11254508
)
x1,435:31657659,11254508
(1,435:31657659,11320043:581630,169300,0
x1,435:32206521,11320043
)
)
]
)
$1,435:32239289,11254508
k1,435:32239289,11254508:0
)
(1,435:16117433,11942636:16121856,537344,195355
x1,435:17700526,11942636
k1,435:17875887,11942636:175361
x1,435:18852549,11942636
k1,435:19027909,11942636:175360
$1,435:19027909,11942636
(1,435:19027909,11942636:2137816,537344,195355
(1,435:19027909,11455100:606204,24904,682891
x1,435:19634113,11455100
)
[1,435:19634113,11942636:1531612,537344,141994
(1,435:19634113,11942636:1531612,403045,141994
(1,435:19634113,11942636:472857,362788,0
x1,435:20106970,11942636
)
x1,435:20606851,11942636
(1,435:20606851,12008171:558874,169300,76459
x1,435:20855795,12008171
x1,435:21118848,12008171
)
)
]
)
$1,435:21165725,11942636
k1,435:21341086,11942636:175361
x1,435:23228873,11942636
k1,435:23404233,11942636:175360
x1,435:24214097,11942636
k1,435:24389458,11942636:175361
x1,435:26444043,11942636
k1,435:26704564,11942636:260521
x1,435:27748809,11942636
k1,435:27924170,11942636:175361
x1,435:29660406,11942636
k1,435:29835766,11942636:175360
x1,435:30593748,11942636
x1,435:31254064,11942636
k1,435:31429425,11942636:175361
x1,435:32239289,11942636
k1,435:32239289,11942636:0
)
(1,435:16117433,12630764:16121856,409600,0
x1,435:18614792,12630764
g1,435:18816860,12630764
x1,435:20047472,12630764
g1,435:20249540,12630764
x1,435:21091717,12630764
g1,435:21293785,12630764
x1,435:21613726,12630764
x1,435:23197046,12630764
g1,435:23399114,12630764
x1,435:24712556,12630764
g1,435:24914624,12630764
x1,435:26716397,12630764
x1,435:27709898,12630764
k1,435:32239289,12630764:4529391
g1,435:32239289,12630764
)
]
]
[1,478:16117433,31107260:16121856,15898252,0
[1,478:16117433,31107260:16121856,15898252,0
(1,474:16117433,15209008:16121856,0,0
k1,474:24178361,15209008:8060928
(1,441:24178361,15209008:0,0,0
g1,441:24178361,15209008
g1,441:24178361,15209008
g1,441:23916217,15209008
(1,441:23916217,15209008:0,0,0
)
g1,441:24178361,15209008
)
k1,474:32239289,15209008:8060928
)
(1,474:16117433,20551490:16121856,5276946,4982033
g1,474:16117433,20551490
[1,473:16117433,20551490:16384000,5276946,4982033
(1,473:16117433,20551490:16384000,5276946,4982033
g1,444:16117433,20551490
(1,473:16117433,20551490:16384000,5276946,4982033
r1,444:16117433,20551490:0,688127,206440
g1,444:16248505,20551490
g1,444:16248505,20551490
h1,471:16248505,20551490:0,0,0
$1,471:16248505,20551490
[1,471:16248505,20551490:16121856,5276946,4982033
(1,471:16248505,20551490:16121856,5276946,4982033
k1,471:19385195,20551490:3136690
h1,445:19385195,20551490:0,0,0
$1,470:19385195,20551490
[1,470:19385195,20551490:9848477,5276946,4982033
(1,446:19385195,15756231:9848477,481687,206440
g1,446:19385195,15756231
(1,446:19385195,15756231:1445564,481687,206440
r1,446:19385195,15756231:0,688127,206440
g1,446:19516267,15756231
k1,446:19817755,15756231:301488
$1,446:19817755,15756231
x1,446:20188076,15756231
(1,446:20221617,15505668:176583,218454,0
x1,446:20365432,15505668
)
$1,446:20398200,15756231
k1,446:20699687,15756231:301487
g1,446:20830759,15756231
)
g1,446:20830759,15756231
(1,446:20830759,15756231:1408743,481687,206440
g1,446:20961831,15756231
k1,446:21333200,15756231:371369
$1,446:21333200,15756231
x1,446:21703521,15756231
$1,446:21737062,15756231
k1,446:22108430,15756231:371368
g1,446:22239502,15756231
)
g1,446:22239502,15756231
(1,446:22239502,15756231:2321682,481687,206440
g1,446:22370574,15756231
k1,446:22819885,15756231:449311
$1,446:22819885,15756231
x1,446:23133978,15756231
[1,446:23133978,15900196:846823,563828,0
(1,446:23133978,15505668:307199,169300,0
x1,446:23408409,15505668
)
(1,446:23133978,15900196:846823,294912,0
x1,446:23431528,15900196
(1,446:23452372,15787329:177267,182045,0
x1,446:23596871,15787329
)
x1,446:23927189,15900196
)
]
$1,446:23980801,15756231
k1,446:24430112,15756231:449311
g1,446:24561184,15756231
)
g1,446:24561184,15756231
(1,446:24561184,15756231:2399960,481687,206440
g1,446:24692256,15756231
k1,446:25180706,15756231:488450
$1,446:25180706,15756231
x1,446:25494799,15756231
[1,446:25494799,15947599:846823,640287,0
(1,446:25494799,15476612:295821,169300,76459
x1,446:25743743,15476612
)
(1,446:25494799,15947599:846823,294912,0
x1,446:25792349,15947599
(1,446:25813193,15834732:177267,182045,0
x1,446:25957692,15834732
)
x1,446:26288010,15947599
)
]
$1,446:26341622,15756231
k1,446:26830072,15756231:488450
g1,446:26961144,15756231
)
g1,446:26961144,15756231
(1,446:26961144,15756231:2272528,481687,206440
g1,446:27092216,15756231
k1,446:27516950,15756231:424734
$1,446:27516950,15756231
x1,446:27831043,15756231
[1,446:27831043,15900196:846823,563828,0
(1,446:27831043,15505668:282622,169300,0
x1,446:28065425,15505668
)
(1,446:27831043,15900196:846823,294912,0
x1,446:28128593,15900196
(1,446:28149437,15787329:177267,182045,0
x1,446:28293936,15787329
)
x1,446:28624254,15900196
)
]
$1,446:28677866,15756231
k1,446:29102600,15756231:424734
g1,446:29233672,15756231
)
g1,446:29233672,15756231
)
(1,448:19385195,16754997:9848477,635040,206440
g1,447:19385195,16754997
(1,447:19385195,16754997:1445564,635040,206440
r1,447:19385195,16754997:0,841480,206440
g1,447:19516267,16754997
g1,447:19516267,16754997
$1,447:19516267,16754997
x1,447:19962364,16754997
(1,447:19962364,16820532:737323,169300,76459
x1,447:20666919,16820532
)
$1,447:20699687,16754997
g1,447:20699687,16754997
g1,447:20830759,16754997
)
g1,447:20830759,16754997
(1,447:20830759,16754997:1408743,635040,206440
g1,447:20961831,16754997
g1,447:20961831,16754997
$1,447:20961831,16754997
x1,447:21407928,16754997
(1,447:21407928,16820532:700502,169300,76459
x1,447:21646903,16820532
x1,447:22075662,16820532
)
$1,447:22108430,16754997
g1,447:22108430,16754997
g1,447:22239502,16754997
)
g1,447:22239502,16754997
(1,447:22239502,16754997:2321682,635040,206440
g1,447:22370574,16754997
k1,447:22760461,16754997:389887
x1,447:24040225,16754997
k1,447:24430112,16754997:389887
g1,447:24561184,16754997
)
g1,447:24561184,16754997
(1,447:24561184,16754997:2399960,635040,206440
g1,447:24692256,16754997
k1,447:25222316,16754997:530060
x1,447:26300012,16754997
k1,447:26830072,16754997:530060
g1,447:26961144,16754997
)
g1,447:26961144,16754997
(1,448:26961144,16754997:2272528,635040,206440
g1,447:27092216,16754997
k1,447:27558560,16754997:466344
x1,447:28636256,16754997
k1,448:29102600,16754997:466344
g1,448:29233672,16754997
)
g1,448:29233672,16754997
)
(1,449:19385195,17596477:9848477,635040,206440
g1,448:19385195,17596477
(1,448:19385195,17596477:1445564,635040,206440
r1,448:19385195,17596477:0,841480,206440
g1,448:19516267,17596477
g1,448:19516267,17596477
$1,448:19516267,17596477
x1,448:19962364,17596477
(1,448:19962364,17662012:737323,169300,76459
x1,448:20666919,17662012
)
$1,448:20699687,17596477
g1,448:20699687,17596477
g1,448:20830759,17596477
)
g1,448:20830759,17596477
(1,448:20830759,17596477:1408743,635040,206440
g1,448:20961831,17596477
k1,448:20986839,17596477:25008
$1,448:20986839,17596477
x1,448:21432936,17596477
(1,448:21432936,17666384:650486,273067,76459
x1,448:21671911,17666384
x1,448:22050654,17666384
)
$1,448:22083422,17596477
k1,448:22108430,17596477:25008
g1,448:22239502,17596477
)
g1,448:22239502,17596477
(1,448:22239502,17596477:2321682,635040,206440
g1,448:22370574,17596477
k1,448:22861495,17596477:490921
x1,448:23939191,17596477
k1,448:24430112,17596477:490921
g1,448:24561184,17596477
)
g1,448:24561184,17596477
(1,448:24561184,17596477:2399960,635040,206440
g1,448:24692256,17596477
k1,448:25222316,17596477:530060
x1,448:26300012,17596477
k1,448:26830072,17596477:530060
g1,448:26961144,17596477
)
g1,448:26961144,17596477
(1,449:26961144,17596477:2272528,635040,206440
g1,448:27092216,17596477
k1,448:27558560,17596477:466344
x1,448:28636256,17596477
k1,449:29102600,17596477:466344
g1,449:29233672,17596477
)
g1,449:29233672,17596477
)
(1,450:19385195,18437957:9848477,635040,206440
g1,449:19385195,18437957
(1,449:19385195,18437957:1445564,635040,206440
r1,449:19385195,18437957:0,841480,206440
g1,449:19516267,18437957
g1,449:19516267,18437957
$1,449:19516267,18437957
x1,449:19962364,18437957
(1,449:19962364,18503492:737323,169300,76459
x1,449:20666919,18503492
)
$1,449:20699687,18437957
g1,449:20699687,18437957
g1,449:20830759,18437957
)
g1,449:20830759,18437957
(1,449:20830759,18437957:1408743,635040,206440
g1,449:20961831,18437957
k1,449:21044777,18437957:82946
$1,449:21044777,18437957
x1,449:21499338,18437957
(1,449:21499338,18503492:526147,253405,76459
x1,449:21978608,18503492
)
$1,449:22025485,18437957
k1,449:22108430,18437957:82945
g1,449:22239502,18437957
)
g1,449:22239502,18437957
(1,449:22239502,18437957:2321682,635040,206440
g1,449:22370574,18437957
k1,449:22760461,18437957:389887
x1,449:24040225,18437957
k1,449:24430112,18437957:389887
g1,449:24561184,18437957
)
g1,449:24561184,18437957
(1,449:24561184,18437957:2399960,635040,206440
g1,449:24692256,18437957
k1,449:25121282,18437957:429026
x1,449:26401046,18437957
k1,449:26830072,18437957:429026
g1,449:26961144,18437957
)
g1,449:26961144,18437957
(1,450:26961144,18437957:2272528,635040,206440
g1,449:27092216,18437957
k1,449:27558560,18437957:466344
x1,449:28636256,18437957
k1,450:29102600,18437957:466344
g1,450:29233672,18437957
)
g1,450:29233672,18437957
)
(1,451:19385195,19279437:9848477,635040,206440
g1,450:19385195,19279437
(1,450:19385195,19279437:1445564,635040,206440
r1,450:19385195,19279437:0,841480,206440
g1,450:19516267,19279437
k1,450:19541275,19279437:25008
$1,450:19541275,19279437
x1,450:19987372,19279437
(1,450:19987372,19349344:687307,273067,76459
x1,450:20641911,19349344
)
$1,450:20674679,19279437
k1,450:20699687,19279437:25008
g1,450:20830759,19279437
)
g1,450:20830759,19279437
(1,450:20830759,19279437:1408743,635040,206440
g1,450:20961831,19279437
g1,450:20961831,19279437
$1,450:20961831,19279437
x1,450:21407928,19279437
(1,450:21407928,19344972:700502,169300,76459
x1,450:21646903,19344972
x1,450:22075662,19344972
)
$1,450:22108430,19279437
g1,450:22108430,19279437
g1,450:22239502,19279437
)
g1,450:22239502,19279437
(1,450:22239502,19279437:2321682,635040,206440
g1,450:22370574,19279437
k1,450:22861495,19279437:490921
x1,450:23939191,19279437
k1,450:24430112,19279437:490921
g1,450:24561184,19279437
)
g1,450:24561184,19279437
(1,450:24561184,19279437:2399960,635040,206440
g1,450:24692256,19279437
k1,450:25222316,19279437:530060
x1,450:26300012,19279437
k1,450:26830072,19279437:530060
g1,450:26961144,19279437
)
g1,450:26961144,19279437
(1,451:26961144,19279437:2272528,635040,206440
g1,450:27092216,19279437
k1,450:27558560,19279437:466344
x1,450:28636256,19279437
k1,451:29102600,19279437:466344
g1,451:29233672,19279437
)
g1,451:29233672,19279437
)
(1,452:19385195,20120917:9848477,635040,206440
g1,451:19385195,20120917
(1,451:19385195,20120917:1445564,635040,206440
r1,451:19385195,20120917:0,841480,206440
g1,451:19516267,20120917
k1,451:19541275,20120917:25008
$1,451:19541275,20120917
x1,451:19987372,20120917
(1,451:19987372,20190824:687307,273067,76459
x1,451:20641911,20190824
)
$1,451:20674679,20120917
k1,451:20699687,20120917:25008
g1,451:20830759,20120917
)
g1,451:20830759,20120917
(1,451:20830759,20120917:1408743,635040,206440
g1,451:20961831,20120917
k1,451:20986839,20120917:25008
$1,451:20986839,20120917
x1,451:21432936,20120917
(1,451:21432936,20190824:650486,273067,76459
x1,451:21671911,20190824
x1,451:22050654,20190824
)
$1,451:22083422,20120917
k1,451:22108430,20120917:25008
g1,451:22239502,20120917
)
g1,451:22239502,20120917
(1,451:22239502,20120917:2321682,635040,206440
g1,451:22370574,20120917
k1,451:22861495,20120917:490921
x1,451:23939191,20120917
k1,451:24430112,20120917:490921
g1,451:24561184,20120917
)
g1,451:24561184,20120917
(1,451:24561184,20120917:2399960,635040,206440
g1,451:24692256,20120917
k1,451:25121282,20120917:429026
x1,451:26401046,20120917
k1,451:26830072,20120917:429026
g1,451:26961144,20120917
)
g1,451:26961144,20120917
(1,452:26961144,20120917:2272528,635040,206440
g1,451:27092216,20120917
k1,451:27558560,20120917:466344
x1,451:28636256,20120917
k1,452:29102600,20120917:466344
g1,452:29233672,20120917
)
g1,452:29233672,20120917
)
(1,453:19385195,20962397:9848477,635040,206440
g1,452:19385195,20962397
(1,452:19385195,20962397:1445564,635040,206440
r1,452:19385195,20962397:0,841480,206440
g1,452:19516267,20962397
k1,452:19541275,20962397:25008
$1,452:19541275,20962397
x1,452:19987372,20962397
(1,452:19987372,21032304:687307,273067,76459
x1,452:20641911,21032304
)
$1,452:20674679,20962397
k1,452:20699687,20962397:25008
g1,452:20830759,20962397
)
g1,452:20830759,20962397
(1,452:20830759,20962397:1408743,635040,206440
g1,452:20961831,20962397
k1,452:21044777,20962397:82946
$1,452:21044777,20962397
x1,452:21499338,20962397
(1,452:21499338,21027932:526147,253405,76459
x1,452:21978608,21027932
)
$1,452:22025485,20962397
k1,452:22108430,20962397:82945
g1,452:22239502,20962397
)
g1,452:22239502,20962397
(1,452:22239502,20962397:2321682,635040,206440
g1,452:22370574,20962397
k1,452:22760461,20962397:389887
x1,452:24040225,20962397
k1,452:24430112,20962397:389887
g1,452:24561184,20962397
)
g1,452:24561184,20962397
(1,452:24561184,20962397:2399960,635040,206440
g1,452:24692256,20962397
k1,452:25222316,20962397:530060
x1,452:26300012,20962397
k1,452:26830072,20962397:530060
g1,452:26961144,20962397
)
g1,452:26961144,20962397
(1,453:26961144,20962397:2272528,635040,206440
g1,452:27092216,20962397
k1,452:27558560,20962397:466344
x1,452:28636256,20962397
k1,453:29102600,20962397:466344
g1,453:29233672,20962397
)
g1,453:29233672,20962397
)
(1,460:19385195,21803877:9848477,635040,206440
g1,453:19385195,21803877
(1,460:19385195,21803877:1445564,635040,206440
r1,453:19385195,21803877:0,841480,206440
g1,453:19516267,21803877
k1,460:20699687,21803877:1183420
g1,460:20830759,21803877
)
g1,460:20830759,21803877
)
(1,460:19385195,22645357:9848477,635040,206440
g1,460:19385195,22645357
(1,460:19385195,22645357:1445564,635040,206440
r1,460:19385195,22645357:0,841480,206440
g1,460:19516267,22645357
k1,460:19817755,22645357:301488
$1,460:19817755,22645357
x1,460:20188076,22645357
(1,460:20221617,22394794:176583,218454,0
x1,460:20365432,22394794
)
$1,460:20398200,22645357
k1,460:20699687,22645357:301487
g1,460:20830759,22645357
)
g1,460:20830759,22645357
(1,460:20830759,22645357:1408743,635040,206440
g1,460:20961831,22645357
k1,460:21333200,22645357:371369
$1,460:21333200,22645357
x1,460:21703521,22645357
$1,460:21737062,22645357
k1,460:22108430,22645357:371368
g1,460:22239502,22645357
)
g1,460:22239502,22645357
(1,460:22239502,22645357:2321682,635040,206440
g1,460:22370574,22645357
g1,460:22370574,22645357
$1,460:22370574,22645357
(1,460:22370574,22645357:2059538,516588,98139
(1,460:22370574,22178577:505170,24904,564919
x1,460:22875744,22178577
)
[1,460:22875744,22645357:1554368,516588,65535
(1,460:22875744,22645357:1554368,403045,65535
(1,460:22875744,22645357:472857,362788,0
x1,460:23348601,22645357
)
x1,460:23848482,22645357
(1,460:23848482,22710892:581630,169300,0
x1,460:24397344,22710892
)
)
]
)
$1,460:24430112,22645357
g1,460:24430112,22645357
g1,460:24561184,22645357
)
g1,460:24561184,22645357
(1,460:24561184,22645357:2399960,635040,206440
g1,460:24692256,22645357
g1,460:24692256,22645357
$1,460:24692256,22645357
(1,460:24692256,22645357:2137816,537344,195355
(1,460:24692256,22157821:606204,24904,682891
x1,460:25298460,22157821
)
[1,460:25298460,22645357:1531612,537344,141994
(1,460:25298460,22645357:1531612,403045,141994
(1,460:25298460,22645357:472857,362788,0
x1,460:25771317,22645357
)
x1,460:26271198,22645357
(1,460:26271198,22710892:558874,169300,76459
x1,460:26520142,22710892
x1,460:26783195,22710892
)
)
]
)
$1,460:26830072,22645357
g1,460:26830072,22645357
g1,460:26961144,22645357
)
g1,460:26961144,22645357
(1,460:26961144,22645357:2272528,635040,206440
g1,460:27092216,22645357
g1,460:27092216,22645357
$1,460:27092216,22645357
(1,460:27092216,22645357:2010384,516588,98139
(1,460:27092216,22178577:505170,24904,564919
x1,460:27597386,22178577
)
[1,460:27597386,22645357:1505214,516588,65535
(1,460:27597386,22645357:1505214,403045,65535
(1,460:27597386,22645357:472857,362788,0
x1,460:28070243,22645357
)
x1,460:28570124,22645357
(1,460:28570124,22710892:532476,169300,0
x1,460:28804506,22710892
x1,460:29054360,22710892
)
)
]
)
$1,460:29102600,22645357
g1,460:29102600,22645357
g1,460:29233672,22645357
)
g1,460:29233672,22645357
)
(1,462:19385195,23644123:9848477,635040,206440
g1,461:19385195,23644123
(1,461:19385195,23644123:1445564,635040,206440
r1,461:19385195,23644123:0,841480,206440
g1,461:19516267,23644123
k1,461:19723592,23644123:207325
$1,461:19723592,23644123
x1,461:20169689,23644123
(1,461:20169689,23709658:322673,169300,0
x1,461:20459594,23709658
)
$1,461:20492362,23644123
k1,461:20699687,23644123:207325
g1,461:20830759,23644123
)
g1,461:20830759,23644123
(1,461:20830759,23644123:1408743,635040,206440
g1,461:20961831,23644123
k1,461:21169156,23644123:207325
$1,461:21169156,23644123
x1,461:21615253,23644123
(1,461:21615253,23709658:285852,169300,76459
x1,461:21854228,23709658
)
$1,461:21901105,23644123
k1,461:22108430,23644123:207325
g1,461:22239502,23644123
)
g1,461:22239502,23644123
(1,461:22239502,23644123:2321682,635040,206440
g1,461:22370574,23644123
k1,461:22861495,23644123:490921
x1,461:23939191,23644123
k1,461:24430112,23644123:490921
g1,461:24561184,23644123
)
g1,461:24561184,23644123
(1,461:24561184,23644123:2399960,635040,206440
g1,461:24692256,23644123
k1,461:25222316,23644123:530060
x1,461:26300012,23644123
k1,461:26830072,23644123:530060
g1,461:26961144,23644123
)
g1,461:26961144,23644123
(1,462:26961144,23644123:2272528,635040,206440
g1,461:27092216,23644123
k1,461:27558560,23644123:466344
x1,461:28636256,23644123
k1,462:29102600,23644123:466344
g1,462:29233672,23644123
)
g1,462:29233672,23644123
)
(1,463:19385195,24485603:9848477,635040,206440
g1,462:19385195,24485603
(1,462:19385195,24485603:1445564,635040,206440
r1,462:19385195,24485603:0,841480,206440
g1,462:19516267,24485603
k1,462:19723592,24485603:207325
$1,462:19723592,24485603
x1,462:20169689,24485603
(1,462:20169689,24551138:322673,169300,0
x1,462:20459594,24551138
)
$1,462:20492362,24485603
k1,462:20699687,24485603:207325
g1,462:20830759,24485603
)
g1,462:20830759,24485603
(1,462:20830759,24485603:1408743,635040,206440
g1,462:20961831,24485603
k1,462:21044777,24485603:82946
$1,462:21044777,24485603
x1,462:21499338,24485603
(1,462:21499338,24551138:526147,253405,76459
x1,462:21978608,24551138
)
$1,462:22025485,24485603
k1,462:22108430,24485603:82945
g1,462:22239502,24485603
)
g1,462:22239502,24485603
(1,462:22239502,24485603:2321682,635040,206440
g1,462:22370574,24485603
k1,462:22861495,24485603:490921
x1,462:23939191,24485603
k1,462:24430112,24485603:490921
g1,462:24561184,24485603
)
g1,462:24561184,24485603
(1,462:24561184,24485603:2399960,635040,206440
g1,462:24692256,24485603
k1,462:25222316,24485603:530060
x1,462:26300012,24485603
k1,462:26830072,24485603:530060
g1,462:26961144,24485603
)
g1,462:26961144,24485603
(1,463:26961144,24485603:2272528,635040,206440
g1,462:27092216,24485603
k1,462:27558560,24485603:466344
x1,462:28636256,24485603
k1,463:29102600,24485603:466344
g1,463:29233672,24485603
)
g1,463:29233672,24485603
)
(1,470:19385195,25327083:9848477,635040,206440
g1,463:19385195,25327083
(1,463:19385195,25327083:1445564,635040,206440
r1,463:19385195,25327083:0,841480,206440
g1,463:19516267,25327083
k1,463:19723592,25327083:207325
$1,463:19723592,25327083
x1,463:20169689,25327083
(1,463:20169689,25392618:322673,169300,0
x1,463:20459594,25392618
)
$1,463:20492362,25327083
k1,463:20699687,25327083:207325
g1,463:20830759,25327083
)
g1,463:20830759,25327083
(1,463:20830759,25327083:1408743,635040,206440
g1,463:20961831,25327083
k1,463:21158758,25327083:196927
$1,463:21158758,25327083
x1,463:21604855,25327083
[1,463:21604855,25430851:306649,607736,76459
(1,463:21638441,25076520:273063,253405,0
x1,463:21878736,25076520
)
(1,463:21604855,25430851:285852,169300,76459
x1,463:21843830,25430851
)
]
$1,463:21911504,25327083
k1,463:22108430,25327083:196926
g1,463:22239502,25327083
)
g1,463:22239502,25327083
(1,463:22239502,25327083:2321682,635040,206440
g1,463:22370574,25327083
k1,463:22861495,25327083:490921
x1,463:23939191,25327083
k1,463:24430112,25327083:490921
g1,463:24561184,25327083
)
g1,463:24561184,25327083
(1,463:24561184,25327083:2399960,635040,206440
g1,463:24692256,25327083
k1,463:25222316,25327083:530060
x1,463:26300012,25327083
k1,463:26830072,25327083:530060
g1,463:26961144,25327083
)
g1,463:26961144,25327083
(1,470:26961144,25327083:2272528,635040,206440
g1,463:27092216,25327083
k1,463:27558560,25327083:466344
x1,463:28636256,25327083
k1,470:29102600,25327083:466344
g1,470:29233672,25327083
)
g1,470:29233672,25327083
)
]
$1,470:29233672,20551490
g1,471:29233672,20551490
k1,471:32370361,20551490:3136689
)
]
$1,471:32370361,20551490
h1,471:32370361,20551490:0,0,0
g1,473:32370361,20551490
g1,473:32501433,20551490
)
g1,473:32501433,20551490
)
]
$1,473:32501433,20551490
g1,474:32501433,20551490
g1,474:32501433,20551490
)
(1,475:16117433,26765500:16121856,511081,147456
h1,475:16117433,26765500:0,0,0
x1,475:16555247,26765500
x1,475:18179979,26765500
k1,475:18477334,26765500:297355
x1,475:18864539,26765500
k1,475:19161894,26765500:297355
x1,475:19599708,26765500
x1,475:21877706,26765500
k1,475:22175061,26765500:297355
x1,475:23017011,26765500
x1,475:23774993,26765500
k1,475:24072348,26765500:297355
x1,475:25841808,26765500
k1,475:26139163,26765500:297355
$1,475:26139163,26765500
x1,475:26453256,26765500
[1,475:26453256,26909465:846823,655046,0
(1,475:26453256,26514937:207986,260518,0
x1,475:26628474,26514937
)
(1,475:26453256,26909465:846823,294912,0
x1,475:26750806,26909465
x1,475:27069200,26909465
(1,475:27090044,26796598:177267,182045,0
x1,475:27234543,26796598
)
)
]
k1,475:27627281,26765500:327202
x1,475:28098773,26765500
k1,475:28425974,26765500:327201
x1,475:29032041,26765500
x1,475:29507493,26765500
(1,475:29507493,26831035:207986,260518,0
x1,475:29682711,26831035
)
x1,475:30254190,26765500
(1,475:30287731,26514937:176583,218454,0
x1,475:30431546,26514937
)
x1,475:30700060,26765500
$1,475:30700060,26765500
k1,475:30997415,26765500:297355
x1,475:31233161,26765500
$1,475:31233161,26765500
x1,475:31440595,26765500
k1,475:31767797,26765500:327202
x1,475:32239289,26765500
k1,475:32239289,26765500:0
)
(1,475:16117433,27453628:16121856,469017,147456
x1,475:16629431,27453628
k1,475:16730465,27453628:101034
x1,475:17029015,27453628
x1,475:17218567,27453628
k1,475:17319601,27453628:101034
x1,475:17601541,27453628
$1,475:17627026,27453628
x1,475:17862772,27453628
k1,475:18106495,27453628:243723
x1,475:18611665,27453628
k1,475:18855388,27453628:243723
x1,475:19933084,27453628
k1,475:20176806,27453628:243722
x1,475:20665137,27453628
k1,475:20908860,27453628:243723
x1,475:22215201,27453628
k1,475:22458924,27453628:243723
x1,475:22795704,27453628
x1,475:23317940,27453628
x1,475:23738915,27453628
x1,475:24598158,27453628
k1,475:24841881,27453628:243723
x1,475:25077627,27453628
x1,475:25498602,27453628
x1,475:25784865,27453628
k1,475:26028587,27453628:243722
x1,475:28369435,27453628
k1,475:28613158,27453628:243723
x1,475:30135631,27453628
k1,475:30379354,27453628:243723
$1,475:30379354,27453628
x1,475:30918065,27453628
x1,475:31557673,27453628
(1,475:31591214,27203065:176583,218454,0
x1,475:31735029,27203065
)
x1,475:32239289,27453628
$1,475:32239289,27453628
k1,475:32239289,27453628:0
)
(1,475:16117433,28141756:16121856,409600,114688
x1,475:16927297,28141756
k1,475:17080601,28141756:153304
x1,475:17959597,28141756
x1,475:18717352,28141756
k1,475:18870655,28141756:153303
x1,475:19375825,28141756
k1,475:19529129,28141756:153304
x1,475:20371306,28141756
k1,475:20524609,28141756:153303
x1,475:21534949,28141756
x1,475:22058550,28141756
k1,475:22211854,28141756:153304
x1,475:23693913,28141756
k1,475:23947082,28141756:253169
x1,475:25786036,28141756
k1,475:25939340,28141756:153304
$1,475:25939340,28141756
x1,475:26260487,28141756
$1,475:26260487,28141756
k1,475:26413790,28141756:153303
x1,475:27390452,28141756
k1,475:27543756,28141756:153304
$1,475:27543756,28141756
x1,475:27803532,28141756
$1,475:27803532,28141756
k1,475:27956835,28141756:153303
x1,475:30284212,28141756
k1,475:30437516,28141756:153304
x1,475:32239289,28141756
k1,475:32239289,28141756:0
)
(1,475:16117433,28829884:16121856,409600,141994
x1,475:18948658,28829884
k1,475:19230159,28829884:281501
x1,475:20513518,28829884
k1,475:20795020,28829884:281502
x1,475:21283351,28829884
k1,475:21564852,28829884:281501
x1,475:22407029,28829884
k1,475:22688530,28829884:281501
$1,475:22688530,28829884
x1,475:23134627,28829884
(1,475:23134627,28895419:322673,169300,0
x1,475:23424532,28895419
)
$1,475:23457300,28829884
k1,475:23738801,28829884:281501
x1,475:24715463,28829884
k1,475:24996965,28829884:281502
$1,475:24996965,28829884
x1,475:25443062,28829884
(1,475:25443062,28895419:285852,169300,76459
x1,475:25682037,28895419
)
$1,475:25728914,28829884
k1,475:26010415,28829884:281501
x1,475:28081839,28829884
k1,475:28589563,28829884:507724
x1,475:29633808,28829884
k1,475:29915309,28829884:281501
x1,475:31469457,28829884
k1,475:31750958,28829884:281501
x1,475:32239289,28829884
k1,475:32239289,28829884:0
)
(1,475:16117433,29518012:16121856,523630,147456
x1,475:16617314,29518012
(1,475:16617314,29583547:431949,260518,76459
x1,475:16993691,29583547
)
k1,475:17217653,29518012:168390
x1,475:17689145,29518012
k1,475:17857535,29518012:168390
x1,475:18171628,29518012
(1,475:18171628,29267449:433719,273067,76459
x1,475:18572579,29267449
)
x1,475:18919440,29518012
(1,475:18919440,29267449:256731,260518,76459
x1,475:19120599,29267449
)
$1,475:19176171,29518012
x1,475:19344561,29518012
k1,475:19530749,29518012:186188
x1,475:20103275,29518012
k1,475:20289463,29518012:186188
x1,475:20474692,29518012
k1,475:20656909,29518012:182217
x1,475:21128401,29518012
k1,475:21310618,29518012:182217
$1,475:21310618,29518012
x1,475:21822616,29518012
k1,475:21923650,29518012:101034
x1,475:22222200,29518012
x1,475:22411752,29518012
k1,475:22512786,29518012:101034
x1,475:22794726,29518012
$1,475:22820211,29518012
x1,475:23224347,29518012
k1,475:23410535,29518012:186188
x1,475:24961542,29518012
k1,475:25143760,29518012:182218
$1,475:25143760,29518012
x1,475:25643641,29518012
(1,475:25643641,29583547:431949,260518,76459
x1,475:26020018,29583547
)
$1,475:26075590,29518012
k1,475:26257807,29518012:182217
x1,475:26665311,29518012
k1,475:26847528,29518012:182217
$1,475:26847528,29518012
x1,475:27150630,29518012
k1,475:27245641,29518012:95011
x1,475:27717133,29518012
k1,475:27812144,29518012:95011
x1,475:28115246,29518012
$1,475:28115246,29518012
k1,475:28297463,29518012:182217
x1,475:28837676,29518012
k1,475:29019894,29518012:182218
$1,475:29019894,29518012
x1,475:29322996,29518012
k1,475:29418007,29518012:95011
x1,475:29889499,29518012
k1,475:29984510,29518012:95011
x1,475:30287612,29518012
$1,475:30287612,29518012
k1,475:30469829,29518012:182217
x1,475:32239289,29518012
k1,475:32239289,29518012:0
)
(1,475:16117433,30206140:16121856,409600,114688
x1,475:16622603,30206140
g1,475:16824671,30206140
x1,475:17804701,30206140
g1,475:18006769,30206140
x1,475:19256450,30206140
g1,475:19458518,30206140
x1,475:20268382,30206140
g1,475:20470450,30206140
x1,475:21349446,30206140
x1,475:22107201,30206140
g1,475:22309269,30206140
x1,475:22814439,30206140
g1,475:23016507,30206140
x1,475:23858684,30206140
g1,475:24060752,30206140
x1,475:24532244,30206140
x1,475:24953219,30206140
x1,475:25443142,30206140
g1,475:25645210,30206140
x1,475:27127269,30206140
k1,475:32239289,30206140:5112020
g1,475:32239289,30206140
)
]
]
(1,499:16117433,34078720:16121856,455111,127431
x1,499:17355338,34078720
k1,493:17568764,34078720:213426
x1,493:18770261,34078720
k1,493:18983687,34078720:213426
x1,493:19238550,34078720
x1,493:19693661,34078720
x1,493:20003137,34078720
k1,493:20216563,34078720:213426
x1,493:20762698,34078720
x1,493:21418059,34078720
x1,493:21782149,34078720
x1,493:22455715,34078720
x1,493:23475166,34078720
x1,493:23711824,34078720
k1,493:23925250,34078720:213426
x1,493:25199565,34078720
k1,493:25412986,34078720:213421
x1,493:26213983,34078720
x1,493:26869344,34078720
x1,493:27379070,34078720
x1,493:28948297,34078720
k1,493:29162729,34078720:214432
x1,493:29526819,34078720
x1,493:29872705,34078720
x1,493:30418839,34078720
x1,493:30782929,34078720
x1,493:32239289,34078720
k1,493:32239289,34078720:0
)
(1,499:16117433,34865152:16121856,491520,163840
x1,499:16922071,34865152
x1,499:18269203,34865152
k1,493:18534653,34865152:265450
x1,493:18898743,34865152
x1,493:19226424,34865152
k1,493:19491873,34865152:265449
x1,493:20465813,34865152
k1,493:20731263,34865152:265450
x1,493:22442486,34865152
k1,493:22707935,34865152:265449
x1,493:23763796,34865152
k1,493:24029246,34865152:265450
x1,493:25003186,34865152
k1,493:25268635,34865152:265449
x1,493:27161903,34865152
k1,493:27439101,34865152:277198
x1,493:28059874,34865152
x1,493:28387555,34865152
x1,493:29916732,34865152
k1,493:30182182,34865152:265450
x1,493:30819339,34865152
x1,493:31292655,34865152
x1,493:32239289,34865152
k1,493:32239289,34865152:0
)
(1,499:16117433,35651584:16121856,455111,127431
x1,499:17320750,35651584
x1,499:17761298,35651584
x1,499:18889977,35651584
k1,493:19183367,35651584:293390
x1,493:20093592,35651584
x1,493:20912794,35651584
k1,493:21206184,35651584:293390
x1,493:22080000,35651584
x1,493:22773591,35651584
x1,493:23614636,35651584
k1,493:23908026,35651584:293390
x1,493:25622887,35651584
k1,493:25916276,35651584:293389
x1,493:27117773,35651584
x1,493:27663908,35651584
x1,493:28938222,35651584
k1,493:29231612,35651584:293390
x1,493:30107247,35651584
k1,493:30400637,35651584:293390
x1,493:31238043,35651584
x1,493:31602133,35651584
x1,493:32020836,35651584
x1,493:32239289,35651584
k1,499:32239289,35651584:0
)
(1,499:16117433,36438016:16121856,491520,127431
x1,499:16918430,36438016
k1,493:17212975,36438016:294545
x1,493:19033424,36438016
k1,493:19327968,36438016:294544
$1,493:19327968,36438016
x1,493:21876598,36438016
$1,493:21876598,36438016
k1,493:22171143,36438016:294545
x1,493:22808300,36438016
x1,493:24009795,36438016
k1,493:24304340,36438016:294545
x1,493:25653292,36438016
k1,493:25947837,36438016:294545
x1,493:27262201,36438016
k1,493:27781747,36438016:519546
x1,493:28273268,36438016
k1,494:28567812,36438016:294544
x1,494:29554495,36438016
x1,494:29918585,36438016
x1,494:31034520,36438016
k1,494:31329065,36438016:294545
x1,494:32239289,36438016
k1,494:32239289,36438016:0
)
(1,499:16117433,37224448:16121856,455111,127431
x1,499:16463319,37224448
x1,499:16754591,37224448
x1,499:17482771,37224448
x1,499:17919679,37224448
x1,499:18247360,37224448
k1,494:18438213,37224448:190853
x1,494:18966144,37224448
k1,494:19156998,37224448:190854
x1,494:20105452,37224448
k1,494:20296305,37224448:190853
x1,494:21080919,37224448
x1,494:21627054,37224448
x1,494:21972939,37224448
x1,494:22482665,37224448
x1,494:23793389,37224448
k1,494:24075460,37224448:282071
x1,494:24503266,37224448
x1,494:25069425,37224448
x1,494:26236332,37224448
k1,495:26427185,37224448:190853
x1,495:27155365,37224448
x1,495:28103819,37224448
x1,495:28431500,37224448
x1,495:28704566,37224448
x1,495:29906062,37224448
x1,495:30401223,37224448
k1,495:30592077,37224448:190854
x1,495:31120008,37224448
k1,495:31310861,37224448:190853
x1,495:31674951,37224448
x1,495:32020836,37224448
x1,495:32239289,37224448
k1,499:32239289,37224448:0
)
(1,499:16117433,38010880:16121856,455111,127431
x1,499:17211522,38010880
x1,499:17393567,38010880
x1,499:18194564,38010880
k1,495:18382586,38010880:188022
x1,495:19001538,38010880
x1,495:19656899,38010880
x1,495:20878420,38010880
k1,495:21066441,38010880:188021
x1,495:22085892,38010880
k1,495:22273914,38010880:188022
x1,495:22638004,38010880
x1,495:22947480,38010880
k1,495:23135502,38010880:188022
x1,495:23754454,38010880
x1,495:24919541,38010880
x1,495:25556697,38010880
k1,495:25744719,38010880:188022
x1,495:26108809,38010880
x1,495:26436490,38010880
k1,495:26624511,38010880:188021
x1,495:27245284,38010880
x1,495:27572965,38010880
x1,495:28647028,38010880
x1,495:29520844,38010880
k1,495:29708866,38010880:188022
x1,495:30346023,38010880
x1,495:30819339,38010880
x1,495:32239289,38010880
k1,495:32239289,38010880:0
)
(1,499:16117433,38797312:16121856,455111,127431
x1,499:16590749,38797312
x1,495:16900225,38797312
x1,495:17227906,38797312
x1,495:17500972,38797312
k1,495:17734794,38797312:233822
x1,495:18954495,38797312
x1,495:20341677,38797312
k1,495:20575499,38797312:233822
x1,495:21267270,38797312
k1,495:21501093,38797312:233823
x1,495:22411317,38797312
k1,495:22645139,38797312:233822
x1,495:23336910,38797312
x1,495:24035961,38797312
k1,495:24269783,38797312:233822
x1,495:24797714,38797312
k1,495:25031536,38797312:233822
x1,495:25887148,38797312
x1,495:26524304,38797312
k1,495:26758127,38797312:233823
x1,495:27908651,38797312
x1,495:28746057,38797312
x1,495:29603489,38797312
k1,495:29837311,38797312:233822
x1,495:31477536,38797312
k1,495:31711358,38797312:233822
x1,495:32239289,38797312
k1,495:32239289,38797312:0
)
(1,499:16117433,39583744:16121856,541383,180508
x1,499:17027657,39583744
k1,495:17176079,39583744:148422
x1,495:18038971,39583744
x1,495:19313285,39583744
k1,495:19581214,39583744:267929
x1,495:20072735,39583744
k1,496:20221157,39583744:148422
x1,496:21240608,39583744
k1,496:21389030,39583744:148422
x1,496:21753120,39583744
x1,496:22062596,39583744
k1,496:22211019,39583744:148423
x1,496:23159473,39583744
k1,496:23307895,39583744:148422
x1,496:23872235,39583744
x1,496:25039142,39583744
k1,496:25187565,39583744:148423
x1,496:25660881,39583744
x1,496:26754971,39583744
k1,496:27022899,39583744:267928
x1,496:27832998,39583744
k1,497:27022899,39583744:-18205
x1,497:28288109,39583744
k1,497:28436531,39583744:148422
x1,497:28782417,39583744
x1,497:29255734,39583744
x1,497:30169598,39583744
k1,497:30318021,39583744:148423
x1,497:30845952,39583744
k1,497:30994374,39583744:148422
$1,497:30994374,39583744
x1,497:31335480,39583744
[1,497:31335480,39764252:903809,721891,0
(1,497:31335480,39345919:218188,303558,0
x1,497:31520900,39345919
)
(1,497:31335480,39764252:903809,313481,0
x1,497:31657291,39764252
(1,497:31682367,39633181:177267,182045,0
x1,497:31826866,39633181
)
x1,497:32181445,39764252
)
]
$1,497:32239289,39583744
k1,499:32239289,39583744:0
)
(1,499:16117433,40370176:16121856,541383,180508
x1,499:16993068,40370176
k1,497:17199168,40370176:206100
x1,497:18054780,40370176
x1,497:18691936,40370176
k1,497:18898035,40370176:206099
x1,497:19444170,40370176
k1,497:19650270,40370176:206100
x1,497:20123586,40370176
x1,497:20560493,40370176
x1,497:21880319,40370176
k1,497:22086406,40370176:206087
x1,497:22505109,40370176
k1,497:22711208,40370176:206099
x1,497:24404225,40370176
k1,498:24610325,40370176:206100
$1,498:24610325,40370176
x1,498:24951431,40370176
[1,498:24951431,40550684:903809,721891,0
(1,498:24951431,40132351:218188,303558,0
x1,498:25136851,40132351
)
(1,498:24951431,40550684:903809,313481,0
x1,498:25273242,40550684
x1,498:25620129,40550684
(1,498:25645205,40419613:177267,182045,0
x1,498:25789704,40419613
)
)
]
$1,498:25855240,40370176
k1,498:26061339,40370176:206099
x1,498:26501887,40370176
k1,498:26707987,40370176:206100
x1,498:27654621,40370176
k1,498:27860720,40370176:206099
x1,498:28042765,40370176
x1,498:28406855,40370176
x1,498:28734536,40370176
x1,498:29464536,40370176
x1,498:30156307,40370176
x1,498:30392965,40370176
k1,498:30599065,40370176:206100
x1,498:31327245,40370176
x1,498:32239289,40370176
k1,498:32239289,40370176:0
)
(1,499:16117433,41156608:16121856,491520,163840
x1,499:17027657,41156608
k1,498:17212817,41156608:185160
x1,498:18123042,41156608
x1,498:19308155,41156608
k1,498:19493315,41156608:185160
x1,498:20955135,41156608
x1,498:21739749,41156608
x1,498:22613565,41156608
x1,498:23742244,41156608
k1,498:23927404,41156608:185160
x1,498:24455335,41156608
k1,498:24640494,41156608:185159
x1,498:25277651,41156608
x1,498:25750967,41156608
x1,498:27170917,41156608
k1,498:27356077,41156608:185160
x1,498:29001761,41156608
k1,498:29186921,41156608:185160
x1,498:30160861,41156608
k1,498:30346021,41156608:185160
x1,498:32239289,41156608
k1,498:32239289,41156608:0
)
(1,499:16117433,41943040:16121856,455111,127431
x1,499:17067707,41943040
x1,499:17522818,41943040
x1,499:18396634,41943040
k1,498:18648761,41943040:252127
x1,498:19085669,41943040
k1,498:19337796,41943040:252127
x1,498:19778344,41943040
k1,498:20030471,41943040:252127
x1,498:20576606,41943040
x1,498:21361220,41943040
x1,498:22235036,41943040
x1,498:23017830,41943040
x1,498:23290896,41943040
k1,498:23543024,41943040:252128
x1,498:24327638,41943040
k1,498:24579765,41943040:252127
x1,498:25216922,41943040
x1,498:25690239,41943040
x1,498:26054329,41943040
x1,498:26636873,41943040
x1,498:27510689,41943040
k1,498:27762816,41943040:252127
x1,498:28381768,41943040
x1,498:29037129,41943040
x1,498:30258650,41943040
k1,498:30510777,41943040:252127
x1,498:31038708,41943040
k1,498:31290835,41943040:252127
x1,498:32239289,41943040
k1,498:32239289,41943040:0
)
(1,499:16117433,42729472:16121856,455111,127431
x1,499:16809204,42729472
x1,499:18376610,42729472
x1,499:18904540,42729472
k1,499:32239289,42729472:13334749
g1,499:32239289,42729472
)
]
g1,505:32239289,-1310720
)
)
]
(1,505:-1184071,44695552:33423360,0,0
h1,505:-1184071,44695552:33423360,0,0
)
]
]
!85392
}5
Input:33:/Users/katowhiroki/Desktop/MyPaper/OpticalTrap/arXiv/anc/./ms.bbl
!85
{6
[1,568:0,44695552:32239289,44695552,0
[1,568:-1184071,44695552:33423360,48693248,0
[1,568:-1184071,-2359296:33423360,1638400,0
(1,568:-1184071,-2359296:33423360,422343,0
(1,568:-1184071,-2359296:33423360,422343,0
k1,568:31256247,-2359296:32440318
g1,568:31911608,-2359296
x1,568:32239289,-2359296
)
)
]
[1,568:-1184071,42729472:33423360,44040192,0
(1,568:-1184071,-655360:33423360,655360,43384832
r1,568:-1184071,-655360:0,43384832,43384832
(1,568:-1184071,-1310720:16121856,0,44040192
[1,568:-1184071,-1310720:16121856,0,44040192
(1,500:-1184071,-655360:16121856,409600,114688
k1,500:2902677,-655360:4086748
h1,500:2902677,-655360:0,0,0
g1,500:2902677,-655360
x1,500:4541735,-655360
x1,500:5763144,-655360
g1,500:5995794,-655360
x1,500:6558031,-655360
g1,500:6790681,-655360
x1,500:7267268,-655360
x1,500:10502064,-655360
x1,500:10851038,-655360
g1,500:10851038,-655360
k1,500:14937785,-655360:4086747
)
(1,505:-1184071,1063411:16121856,455111,127431
h1,501:-1184071,1063411:655360,0,0
x1,501:1147920,1063411
k1,501:1387077,1063411:239157
x1,501:1827625,1063411
k1,501:2066782,1063411:239157
x1,501:2394463,1063411
k1,501:2633619,1063411:239156
x1,501:3946163,1063411
x1,501:4965614,1063411
k1,501:5204771,1063411:239157
x1,501:5896542,1063411
x1,501:6861381,1063411
k1,501:7100538,1063411:239157
x1,501:7646673,1063411
x1,501:8174603,1063411
x1,501:8611511,1063411
x1,501:8957397,1063411
x1,501:9430714,1063411
x1,501:10450165,1063411
k1,501:10689321,1063411:239156
x1,501:11381092,1063411
x1,501:12547999,1063411
k1,501:12787156,1063411:239157
x1,501:13315087,1063411
k1,501:13554244,1063411:239157
x1,501:14391651,1063411
x1,501:14719332,1063411
x1,501:14937785,1063411
k1,505:14937785,1063411:0
)
(1,505:-1184071,1849843:16121856,491520,163840
x1,505:-126390,1849843
x1,505:893061,1849843
k1,501:1044164,1849843:151103
x1,501:2263865,1849843
x1,501:3574589,1849843
k1,501:3739162,1849843:164573
x1,501:4643553,1849843
k1,501:4816063,1849843:172510
x1,501:5790003,1849843
k1,501:5941106,1849843:151103
x1,501:7652329,1849843
k1,501:7803432,1849843:151103
x1,501:8167522,1849843
x1,501:8771911,1849843
x1,501:10388465,1849843
k1,501:10539567,1849843:151102
x1,501:11231338,1849843
k1,501:11382441,1849843:151103
x1,501:11710122,1849843
x1,501:12256257,1849843
x1,501:12784187,1849843
x1,501:13475958,1849843
x1,501:13912866,1849843
x1,501:14240547,1849843
k1,501:14391650,1849843:151103
x1,501:14937785,1849843
k1,501:14937785,1849843:0
)
(1,505:-1184071,2636275:16121856,455111,127431
x1,505:-488660,2636275
k1,501:-275546,2636275:213114
x1,501:379815,2636275
x1,501:743905,2636275
x1,501:1290040,2636275
x1,501:2418719,2636275
k1,501:2631833,2636275:213114
x1,501:2995923,2636275
x1,501:3323604,2636275
k1,501:3536717,2636275:213113
$1,501:3536717,2636275
x1,501:4237971,2636275
x1,501:4836899,2636275
$1,501:4836899,2636275
k1,501:5050013,2636275:213114
x1,501:6726644,2636275
k1,501:6939758,2636275:213114
$1,501:6939758,2636275
x1,501:7515173,2636275
$1,501:7515173,2636275
k1,501:7728287,2636275:213114
x1,501:8168835,2636275
k1,501:8381948,2636275:213113
x1,501:9073719,2636275
k1,501:9286833,2636275:213114
x1,501:9468878,2636275
x1,501:9832968,2636275
x1,501:10360897,2636275
x1,501:11418577,2636275
k1,501:11708068,2636275:289491
x1,501:12381634,2636275
k1,502:11708068,2636275:-54614
x1,502:12618291,2636275
k1,502:12831405,2636275:213114
x1,502:14142127,2636275
k1,502:14355241,2636275:213114
x1,502:14937785,2636275
k1,502:14937785,2636275:0
)
(1,505:-1184071,3422707:16121856,455111,127431
x1,505:-343026,3422707
k1,502:-126590,3422707:216436
x1,502:528771,3422707
x1,502:1915953,3422707
k1,502:2206552,3422707:290599
x1,502:3016653,3422707
k1,503:3233089,3422707:216436
x1,503:3888450,3422707
x1,503:4252540,3422707
x1,503:4798675,3422707
x1,503:5927354,3422707
k1,503:6143790,3422707:216436
x1,503:7054014,3422707
k1,503:7270451,3422707:216437
x1,503:8326309,3422707
x1,503:10002942,3422707
k1,503:10219378,3422707:216436
x1,503:11422695,3422707
x1,503:11863243,3422707
x1,503:12991922,3422707
k1,503:13208358,3422707:216436
x1,503:14118583,3422707
x1,503:14937785,3422707
k1,503:14937785,3422707:0
)
(1,505:-1184071,4209139:16121856,533465,163840
x1,505:-310255,4209139
x1,505:729222,4209139
k1,503:954549,4209139:225327
x1,503:1500684,4209139
k1,503:1726011,4209139:225327
x1,503:2071897,4209139
x1,503:2563418,4209139
x1,503:3764914,4209139
k1,503:3990241,4209139:225327
$1,503:3990241,4209139
x1,503:4516804,4209139
(1,503:4588255,3971314:294003,295640,0
x1,503:4849490,3971314
)
x1,503:5355574,4209139
$1,503:5355574,4209139
k1,503:5580901,4209139:225327
x1,503:6021449,4209139
k1,503:6246777,4209139:225328
x1,503:7102389,4209139
x1,503:7739545,4209139
k1,503:7964872,4209139:225327
x1,503:8328962,4209139
x1,503:8656643,4209139
k1,503:8881970,4209139:225327
x1,503:9428105,4209139
x1,503:9956035,4209139
x1,503:10392943,4209139
x1,503:11284964,4209139
x1,503:12158780,4209139
k1,503:12384107,4209139:225327
$1,503:12384107,4209139
x1,503:13935733,4209139
x1,503:14129914,4209139
$1,503:14129914,4209139
k1,503:14355241,4209139:225327
x1,503:14937785,4209139
k1,503:14937785,4209139:0
)
(1,505:-1184071,4995571:16121856,491520,163840
x1,505:-210131,4995571
k1,503:77740,4995571:287871
x1,503:1971008,4995571
k1,503:2276234,4995571:305226
x1,503:3952865,4995571
k1,503:4240736,4995571:287871
$1,503:4240736,4995571
x1,503:5159528,4995571
x1,503:5353709,4995571
k1,503:5651444,4995571:297735
x1,503:6161170,4995571
k1,503:6458905,4995571:297735
x1,503:7160159,4995571
x1,503:7511353,4995571
x1,503:8001507,4995571
x1,503:8419374,4995571
$1,503:8419374,4995571
x1,503:8601419,4995571
k1,503:9100945,4995571:499526
x1,503:10593712,4995571
k1,504:10881584,4995571:287872
x1,504:11791808,4995571
k1,504:12079679,4995571:287871
x1,504:12407360,4995571
x1,504:12953495,4995571
x1,504:13481425,4995571
x1,504:14173196,4995571
x1,504:14610104,4995571
x1,504:14937785,4995571
k1,504:14937785,4995571:0
)
(1,505:-1184071,5782003:16121856,491520,163840
x1,505:-482817,5782003
x1,504:116111,5782003
$1,504:116111,5782003
g1,504:334564,5782003
x1,504:862495,5782003
g1,504:1080948,5782003
x1,504:2054888,5782003
g1,504:2273341,5782003
x1,504:3984564,5782003
g1,504:4203017,5782003
x1,504:4567107,5782003
x1,504:4876583,5782003
x1,504:6591444,5782003
k1,505:14937785,5782003:8346341
g1,505:14937785,5782003
)
(1,508:-1184071,7220664:16121856,688132,838772
k1,506:3953743,7220664:5137814
(1,508:3953743,7220664:5846229,688132,838772
g1,506:3953743,7220664
$1,508:3953743,7220664
(1,508:3953743,7220664:5846229,688132,838772
x1,508:4785459,7220664
x1,508:5428613,7220664
g1,508:5613411,7220664
x1,508:6123137,7220664
g1,508:6305177,7220664
x1,508:7136893,7220664
g1,508:7317568,7220664
[1,508:7317568,7220664:946633,688132,838772
(1,508:7317568,7220664:946633,688132,360452
(1,508:7317568,6598068:946633,65536,983048
x1,508:8264201,6598068
)
)
(1,508:7317568,7993900:946633,303558,0
k1,508:7698175,7993900:380607
x1,508:7883595,7993900
k1,508:8264201,7993900:380606
)
]
g1,508:8373425,7220664
x1,508:8948840,7220664
(1,508:8948840,7318967:218188,303558,0
x1,508:9134260,7318967
)
x1,508:9581784,7220664
(1,508:9581784,7318967:218188,303558,0
x1,508:9767204,7318967
)
)
$1,508:9799972,7220664
)
k1,508:9799972,7220664:0
(1,508:9799972,7220664:0,688132,838772
g1,508:9799972,7220664
g1,508:9799972,7220664
$1,508:9799972,7220664
(1,508:9799972,7220664:0,0,0
h1,508:9799972,7220664:0,0,0
h1,508:9799972,7220664:0,0,0
)
$1,508:9799972,7220664
g1,508:9799972,7220664
)
k1,508:9799972,7220664:0
(1,508:9799972,7220664:0,688132,838772
g1,508:9799972,7220664
$1,508:9799972,7220664
h1,508:9799972,7220664:0,0,0
$1,508:9799972,7220664
g1,508:9799972,7220664
)
k1,508:14937785,7220664:5137813
(1,508:14937785,7220664:0,688132,838772
(1,508:14937785,7220664:0,491520,163840
k1,508:13226562,7220664:-1711223
(1,508:13226562,7220664:1711223,491520,163840
x1,508:14682922,7220664
x1,508:14937785,7220664
)
)
)
k1,508:14937785,7220664:0
)
(1,513:-1184071,9101236:16121856,455111,127431
x1,513:492560,9101236
k1,509:731970,9101236:239410
$1,509:731970,9101236
x1,509:1037123,9101236
$1,509:1037123,9101236
k1,509:1276532,9101236:239409
x1,509:1717080,9101236
k1,509:1956490,9101236:239410
x1,509:2866714,9101236
k1,509:3106123,9101236:239409
x1,509:3397394,9101236
x1,509:4946595,9101236
k1,509:5186005,9101236:239410
x1,509:5713936,9101236
k1,509:5953345,9101236:239409
x1,509:8212520,9101236
k1,509:8451930,9101236:239410
x1,509:9507791,9101236
k1,509:9747200,9101236:239409
$1,509:9747200,9101236
x1,509:10161956,9101236
(1,509:10161956,9199539:218188,303558,0
x1,509:10347376,9199539
)
$1,509:10380144,9101236
k1,509:10619554,9101236:239410
x1,509:11060102,9101236
k1,509:11299511,9101236:239409
x1,509:12209735,9101236
k1,509:12449145,9101236:239410
$1,509:12449145,9101236
x1,509:12674925,9101236
$1,509:12674925,9101236
k1,509:12914334,9101236:239409
x1,509:13533287,9101236
k1,509:13772697,9101236:239410
x1,509:14937785,9101236
k1,509:14937785,9101236:0
)
(1,513:-1184071,9887668:16121856,491520,163840
x1,513:599968,9887668
k1,509:750697,9887668:150729
x1,509:1096583,9887668
x1,509:2682192,9887668
k1,509:2950889,9887668:268697
x1,509:3924829,9887668
k1,510:4075558,9887668:150729
x1,510:5786781,9887668
k1,510:5937510,9887668:150729
x1,510:6378058,9887668
k1,510:6528787,9887668:150729
x1,510:7439011,9887668
k1,510:7589741,9887668:150730
x1,510:7935627,9887668
x1,510:8811262,9887668
k1,510:8961991,9887668:150729
x1,510:10363737,9887668
x1,510:11037303,9887668
x1,510:11364984,9887668
k1,510:11515713,9887668:150729
x1,510:12826435,9887668
x1,510:13172320,9887668
k1,510:13323049,9887668:150729
x1,510:14937785,9887668
k1,510:14937785,9887668:0
)
(1,513:-1184071,10674100:16121856,455111,127431
x1,513:-128210,10674100
k1,510:138479,10674100:266689
x1,510:630000,10674100
x1,510:3162244,10674100
k1,510:3428933,10674100:266689
x1,510:5067336,10674100
k1,510:5334025,10674100:266689
x1,510:6244249,10674100
k1,510:6510938,10674100:266689
x1,510:8404206,10674100
x1,510:9551089,10674100
k1,510:9817778,10674100:266689
x1,510:10345709,10674100
k1,510:10612398,10674100:266689
x1,510:11058408,10674100
x1,510:14100378,10674100
x1,510:14937785,10674100
k1,510:14937785,10674100:0
)
(1,513:-1184071,11460532:16121856,491520,163840
x1,513:-756265,11460532
x1,511:-226515,11460532
k1,511:-2653,11460532:223862
x1,511:619940,11460532
x1,511:2294752,11460532
x1,511:2531410,11460532
k1,511:2755273,11460532:223863
x1,511:3119363,11460532
x1,511:4011383,11460532
x1,511:4357268,11460532
x1,511:4923427,11460532
k1,511:5147289,11460532:223862
x1,511:5675220,11460532
k1,511:5899083,11460532:223863
$1,511:5899083,11460532
x1,511:6294724,11460532
$1,511:6306860,11460532
k1,511:6530722,11460532:223862
x1,511:6894812,11460532
x1,511:7786833,11460532
x1,511:8023491,11460532
k1,511:8247353,11460532:223862
x1,511:10799623,11460532
k1,511:11023486,11460532:223863
$1,511:11023486,11460532
x1,511:11550049,11460532
$1,511:11621500,11460532
x1,511:11803545,11460532
k1,511:12028760,11460532:225215
x1,511:13002700,11460532
k1,511:13226562,11460532:223862
x1,511:14937785,11460532
k1,511:14937785,11460532:0
)
(1,513:-1184071,12246964:16121856,455111,127431
x1,513:-819981,12246964
x1,511:945853,12246964
k1,511:1128121,12246964:182268
x1,511:1819892,12246964
k1,511:2002160,12246964:182268
x1,511:3458520,12246964
x1,511:5555677,12246964
k1,511:5737945,12246964:182268
x1,511:6102035,12246964
x1,511:7066872,12246964
k1,511:7249139,12246964:182267
x1,511:7595025,12246964
x1,511:8723703,12246964
k1,511:8905971,12246964:182268
x1,511:9961832,12246964
k1,511:10144100,12246964:182268
x1,511:11367441,12246964
k1,511:11549709,12246964:182268
x1,511:12132253,12246964
k1,511:12314521,12246964:182268
x1,511:14937785,12246964
k1,511:14937785,12246964:0
)
(1,513:-1184071,13033396:16121856,455111,0
x1,513:-128210,13033396
k1,511:142054,13033396:270264
x1,511:1452778,13033396
k1,511:1723041,13033396:270263
x1,511:2341994,13033396
k1,511:2788697,13033396:446703
x1,511:3626103,13033396
k1,512:2788697,13033396:-18205
x1,512:4230491,13033396
k1,512:4500755,13033396:270264
x1,512:4937663,13033396
k1,512:5207927,13033396:270264
x1,512:6777152,13033396
k1,512:7047416,13033396:270264
x1,512:7994050,13033396
k1,512:8264313,13033396:270263
x1,512:8846857,13033396
k1,512:9117121,13033396:270264
x1,512:9481211,13033396
x1,512:9790687,13033396
k1,512:10060951,13033396:270264
x1,512:12902669,13033396
k1,512:13172932,13033396:270263
x1,512:13719067,13033396
k1,512:13989331,13033396:270264
x1,512:14937785,13033396
k1,512:14937785,13033396:0
)
(1,513:-1184071,13819828:16121856,282168,0
x1,513:166700,13819828
k1,513:14937785,13819828:14771085
g1,513:14937785,13819828
)
(1,514:-1184071,15999030:16121856,409600,114688
k1,514:939095,15999030:2123166
h1,514:939095,15999030:0,0,0
g1,514:939095,15999030
x1,514:3492100,15999030
x1,514:4452142,15999030
g1,514:4684792,15999030
x1,514:5170298,15999030
x1,514:7798266,15999030
g1,514:8030916,15999030
x1,514:9147290,15999030
x1,514:10029786,15999030
g1,514:10262436,15999030
x1,514:12562585,15999030
x1,514:12814620,15999030
g1,514:12814620,15999030
k1,514:14937785,15999030:2123165
)
(1,516:-1184071,17717801:16121856,491520,163840
h1,515:-1184071,17717801:655360,0,0
x1,515:599966,17717801
k1,515:862104,17717801:262138
x1,515:2500508,17717801
k1,515:2762646,17717801:262138
x1,515:7011575,17717801
k1,515:7273713,17717801:262138
x1,515:8604462,17717801
x1,515:9460073,17717801
k1,515:9722212,17717801:262139
x1,515:10696152,17717801
k1,515:10958290,17717801:262138
x1,515:12669513,17717801
k1,515:12931651,17717801:262138
x1,515:14937785,17717801
k1,515:14937785,17717801:0
)
(1,516:-1184071,18504233:16121856,455111,127431
x1,516:17426,18504233
g1,515:235879,18504233
x1,515:1146103,18504233
g1,515:1364556,18504233
x1,515:2584258,18504233
x1,515:3913185,18504233
g1,515:4131638,18504233
x1,515:5462387,18504233
g1,515:5680840,18504233
x1,515:6121388,18504233
g1,515:6339841,18504233
x1,515:8378744,18504233
g1,515:8597197,18504233
x1,515:10235601,18504233
g1,515:10454054,18504233
x1,515:11000189,18504233
x1,515:11327870,18504233
x1,515:12749641,18504233
x1,515:12986299,18504233
k1,516:14937785,18504233:1951486
g1,516:14937785,18504233
)
(1,519:-1184071,20110379:16121856,892025,564346
k1,517:-833048,20110379:351023
(1,519:-833048,20110379:15419811,892025,564346
g1,517:-833048,20110379
$1,519:-833048,20110379
(1,519:-833048,20110379:15419811,892025,564346
(1,519:-833048,19218354:655361,0,1456371
x1,519:-468958,19218354
)
g1,519:-68463,20110379
x1,519:272643,20110379
(1,519:272643,19839786:294003,295640,0
x1,519:533878,19839786
)
x1,519:962287,20110379
x1,519:1302104,20110379
(1,519:1302104,20110379:511546,403098,0
x1,519:1813650,20110379
)
x1,519:2305171,20110379
[1,519:2305171,20272395:379655,746090,0
(1,519:2305171,19839786:379655,313481,0
x1,519:2626982,19839786
)
(1,519:2305171,20272395:351711,318577,0
x1,519:2620807,20272395
)
]
x1,519:3299632,20110379
[1,519:3299632,20272395:351711,630127,0
(1,519:3320567,19839786:266977,197518,0
x1,519:3554776,19839786
)
(1,519:3299632,20272395:351711,318577,0
x1,519:3615268,20272395
)
]
x1,519:4142864,20110379
[1,519:4142864,20308074:797221,892449,0
(1,519:4142864,19795444:797221,379819,89201
x1,519:4464675,19795444
(1,519:4489751,19597670:177267,182045,0
x1,519:4634250,19597670
)
x1,519:4907317,19795444
)
(1,519:4142864,20308074:351711,318577,0
x1,519:4458500,20308074
)
]
g1,519:5085717,20110379
x1,519:5595443,20110379
g1,519:5741075,20110379
(1,519:5741075,20110379:511546,403098,0
x1,519:6252621,20110379
)
x1,519:6744142,20110379
[1,519:6744142,20308074:797221,892449,0
(1,519:6744142,19795444:797221,379819,89201
x1,519:7065953,19795444
(1,519:7091029,19597670:177267,182045,0
x1,519:7235528,19597670
)
x1,519:7508595,19795444
)
(1,519:6744142,20308074:351711,318577,0
x1,519:7059778,20308074
)
]
x1,519:8156169,20110379
[1,519:8156169,20272395:351711,630127,0
(1,519:8177104,19839786:311374,197518,0
x1,519:8439250,19839786
)
(1,519:8156169,20272395:351711,318577,0
x1,519:8471805,20272395
)
]
x1,519:8999401,20110379
[1,519:8999401,20272395:379655,746090,0
(1,519:8999401,19839786:379655,313481,0
x1,519:9321212,19839786
)
(1,519:8999401,20272395:351711,318577,0
x1,519:9315037,20272395
)
]
g1,519:9524688,20110379
x1,519:10034414,20110379
g1,519:10180046,20110379
(1,519:10180046,20110379:511546,403098,0
x1,519:10691592,20110379
)
x1,519:11492590,20110379
(1,519:11492590,20208682:351711,318577,0
x1,519:11808226,20208682
)
x1,519:12335822,20110379
[1,519:12335822,20272395:379655,746090,0
(1,519:12335822,19839786:379655,313481,0
x1,519:12657633,19839786
)
(1,519:12335822,20272395:351711,318577,0
x1,519:12651458,20272395
)
]
x1,519:13461861,20110379
[1,519:13461861,20308074:797221,892449,0
(1,519:13461861,19795444:797221,379819,89201
x1,519:13783672,19795444
(1,519:13808748,19597670:177267,182045,0
x1,519:13953247,19597670
)
x1,519:14226314,19795444
)
(1,519:13461861,20308074:351711,318577,0
x1,519:13777497,20308074
)
]
x1,519:14586763,20110379
h1,519:14586763,20110379:0,0,0
)
$1,519:14586763,20110379
)
k1,519:14586763,20110379:0
(1,519:14586763,20110379:0,892025,564346
g1,519:14586763,20110379
g1,519:14586763,20110379
$1,519:14586763,20110379
(1,519:14586763,20110379:0,0,0
h1,519:14586763,20110379:0,0,0
h1,519:14586763,20110379:0,0,0
)
$1,519:14586763,20110379
g1,519:14586763,20110379
)
k1,519:14586763,20110379:0
(1,519:14586763,20110379:0,892025,564346
g1,519:14586763,20110379
$1,519:14586763,20110379
h1,519:14586763,20110379:0,0,0
$1,519:14586763,20110379
g1,519:14586763,20110379
)
k1,519:14937785,20110379:351022
(1,519:14937785,20110379:0,892025,564346
(1,519:14937785,20110379:0,0,0
g1,519:14937785,20110379
)
)
k1,519:14937785,20110379:0
)
(1,521:-1184071,21428389:16121856,491520,163840
k1,519:-833048,21428389:351023
(1,521:-833048,21428389:15419811,491520,163840
k1,519:14404718,21428389:15237766
$1,521:14404718,21428389
(1,521:14404718,21428389:182045,69176,0
x1,521:14586763,21428389
)
$1,521:14586763,21428389
)
k1,521:14586763,21428389:0
(1,521:14586763,21428389:0,491520,163840
g1,521:14586763,21428389
g1,521:14586763,21428389
$1,521:14586763,21428389
(1,521:14586763,21428389:0,0,0
h1,521:14586763,21428389:0,0,0
h1,521:14586763,21428389:0,0,0
)
$1,521:14586763,21428389
g1,521:14586763,21428389
)
k1,521:14586763,21428389:0
(1,521:14586763,21428389:0,491520,163840
g1,521:14586763,21428389
$1,521:14586763,21428389
h1,521:14586763,21428389:0,0,0
$1,521:14586763,21428389
g1,521:14586763,21428389
)
k1,521:14937785,21428389:351022
(1,521:14937785,21428389:0,491520,163840
(1,521:14937785,21428389:0,491520,163840
k1,521:13226562,21428389:-1711223
(1,521:13226562,21428389:1711223,491520,163840
x1,521:14682922,21428389
x1,521:14937785,21428389
)
)
)
k1,521:14937785,21428389:0
)
(1,523:-1184071,22735974:16121856,455111,0
x1,523:-346665,22735974
x1,522:257723,22735974
k1,522:471849,22735974:214126
x1,522:1256463,22735974
k1,522:1470589,22735974:214126
x1,522:1943905,22735974
x1,522:2216971,22735974
k1,522:2431097,22735974:214126
x1,522:3122868,22735974
x1,522:3450549,22735974
x1,522:3723615,22735974
k1,522:3937741,22735974:214126
x1,522:4888015,22735974
x1,522:5707216,22735974
k1,522:5921342,22735974:214126
x1,522:7122839,22735974
k1,522:7336965,22735974:214126
x1,522:8247189,22735974
k1,522:8461315,22735974:214126
x1,522:9444357,22735974
x1,522:9772038,22735974
x1,522:10409194,22735974
x1,522:12029394,22735974
k1,522:12243520,22735974:214126
x1,522:12898881,22735974
x1,522:14937785,22735974
k1,522:14937785,22735974:0
)
(1,523:-1184071,23522406:16121856,455111,127431
x1,523:-656140,23522406
k1,522:-415845,23522406:240295
x1,522:494379,23522406
k1,522:734674,23522406:240295
x1,522:2791781,23522406
k1,522:3032076,23522406:240295
x1,522:3942301,23522406
x1,522:4761503,23522406
k1,522:5001797,23522406:240294
x1,522:7097135,23522406
k1,522:7342891,23522406:245756
x1,522:8653613,23522406
x1,522:8999498,23522406
k1,522:9239792,23522406:240294
x1,522:9680340,23522406
k1,522:9920635,23522406:240295
x1,522:11449812,23522406
x1,522:12709562,23522406
k1,522:12949857,23522406:240295
x1,522:13477788,23522406
k1,522:13718083,23522406:240295
x1,522:14937785,23522406
k1,522:14937785,23522406:0
)
(1,523:-1184071,24308838:16121856,455111,127431
x1,523:-273847,24308838
k1,522:-66914,24308838:206933
x1,522:1067225,24308838
k1,522:1274159,24308838:206934
x1,522:2330020,24308838
k1,522:2536953,24308838:206933
x1,522:4433859,24308838
k1,522:4640792,24308838:206933
x1,522:6430292,24308838
k1,522:6639530,24308838:209238
x1,522:7622572,24308838
k1,522:7829505,24308838:206933
x1,522:8193595,24308838
x1,522:8503071,24308838
k1,522:8710004,24308838:206933
x1,522:11586312,24308838
k1,522:11793245,24308838:206933
x1,522:12339380,24308838
k1,522:12546314,24308838:206934
x1,522:12873995,24308838
k1,522:13080928,24308838:206933
x1,522:14937785,24308838
k1,523:14937785,24308838:0
)
(1,523:-1184071,25095270:16121856,455111,127431
x1,523:-637936,25095270
x1,522:-310255,25095270
x1,522:1111516,25095270
x1,522:1348174,25095270
k1,522:1555948,25095270:207774
x1,522:3762333,25095270
k1,522:4050044,25095270:287711
x1,522:5133212,25095270
k1,522:5340986,25095270:207774
x1,522:5777894,25095270
k1,522:5985668,25095270:207774
x1,522:6458984,25095270
x1,522:7678685,25095270
k1,522:7886459,25095270:207774
x1,522:8250549,25095270
x1,522:8560025,25095270
k1,522:8767799,25095270:207774
x1,522:9241115,25095270
x1,522:10426227,25095270
k1,522:10634001,25095270:207774
x1,522:11835497,25095270
x1,522:13819787,25095270
k1,522:14027561,25095270:207774
x1,522:14937785,25095270
k1,522:14937785,25095270:0
)
(1,523:-1184071,25881702:16121856,455111,127431
x1,523:-455891,25881702
x1,522:1113335,25881702
g1,522:1331788,25881702
x1,522:2972013,25881702
g1,522:3190466,25881702
x1,522:3718397,25881702
g1,522:3936850,25881702
x1,522:4847074,25881702
g1,522:5065527,25881702
x1,522:6487298,25881702
g1,522:6705751,25881702
x1,522:8236748,25881702
k1,523:14937785,25881702:6701037
g1,523:14937785,25881702
)
(1,525:-1184071,26668134:16121856,455111,127431
h1,524:-1184071,26668134:655360,0,0
x1,524:1910691,26668134
x1,524:2038122,26668134
k1,524:2217165,26668134:179043
x1,524:3127389,26668134
k1,524:3296578,26668134:169189
x1,524:4934982,26668134
k1,524:5104172,26668134:169190
x1,524:5759533,26668134
x1,524:6123623,26668134
x1,524:6797189,26668134
x1,524:8399182,26668134
k1,524:8568372,26668134:169190
x1,524:9096303,26668134
k1,524:9265493,26668134:169190
x1,524:10175717,26668134
k1,524:10344906,26668134:169189
x1,524:10963858,26668134
x1,524:11327948,26668134
x1,524:11655629,26668134
x1,524:11928695,26668134
x1,524:12292785,26668134
x1,524:13912985,26668134
k1,524:14082175,26668134:169190
x1,524:14719332,26668134
x1,524:14937785,26668134
k1,525:14937785,26668134:0
)
(1,525:-1184071,27454566:16121856,455111,127431
x1,525:-710755,27454566
x1,525:235879,27454566
k1,524:418122,27454566:182243
x1,524:1328347,27454566
x1,524:2147549,27454566
k1,524:2329792,27454566:182243
x1,524:3203608,27454566
x1,524:4243085,27454566
k1,524:4425327,27454566:182242
x1,524:4865875,27454566
k1,524:5048118,27454566:182243
x1,524:5958342,27454566
k1,524:6140585,27454566:182243
x1,524:7089039,27454566
x1,524:7544150,27454566
x1,524:8527192,27454566
x1,524:8854873,27454566
k1,524:9037116,27454566:182243
x1,524:9565047,27454566
k1,524:9747289,27454566:182242
x1,524:10657513,27454566
k1,524:10839756,27454566:182243
x1,524:11749981,27454566
x1,524:12569183,27454566
k1,524:12751426,27454566:182243
x1,524:13443197,27454566
x1,524:14391651,27454566
x1,524:14719332,27454566
x1,524:14937785,27454566
k1,525:14937785,27454566:0
)
(1,525:-1184071,28240998:16121856,455111,127431
x1,525:-1002026,28240998
x1,525:-128210,28240998
x1,525:1000469,28240998
k1,524:1191611,28240998:191142
x1,524:1976225,28240998
k1,524:2167368,28240998:191143
x1,524:3077592,28240998
k1,524:3268734,28240998:191142
x1,524:4324595,28240998
x1,524:4779706,28240998
x1,524:6836813,28240998
k1,524:7027956,28240998:191143
x1,524:7210001,28240998
x1,524:7574091,28240998
x1,524:8358703,28240998
x1,524:8977655,28240998
x1,524:10288379,28240998
k1,524:10570547,28240998:282168
x1,524:11244113,28240998
x1,524:11480770,28240998
k1,524:11671912,28240998:191142
x1,524:12654954,28240998
k1,524:12846097,28240998:191143
x1,524:13687142,28240998
k1,524:13878284,28240998:191142
x1,524:14937785,28240998
k1,524:14937785,28240998:0
)
(1,525:-1184071,29027430:16121856,455111,127431
x1,525:-819981,29027430
x1,524:72040,29027430
x1,524:308698,29027430
k1,524:597917,29027430:289219
x1,524:962007,29027430
x1,524:1289688,29027430
k1,524:1578907,29027430:289219
x1,524:2126861,29027430
x1,524:3109903,29027430
x1,524:3983719,29027430
k1,524:4272938,29027430:289219
x1,524:5474435,29027430
k1,524:5763654,29027430:289219
x1,524:6673878,29027430
k1,524:6963097,29027430:289219
x1,524:7946139,29027430
x1,524:9366090,29027430
k1,524:9655309,29027430:289219
x1,524:10183240,29027430
k1,524:10472459,29027430:289219
x1,524:11109616,29027430
x1,524:11582932,29027430
x1,524:13002882,29027430
k1,524:13292101,29027430:289219
x1,524:14937785,29027430
k1,524:14937785,29027430:0
)
(1,525:-1184071,29813862:16121856,455111,127431
x1,525:90243,29813862
k1,524:410029,29813862:319786
x1,524:1465887,29813862
x1,524:2305114,29813862
x1,524:3506611,29813862
x1,524:4890151,29813862
k1,524:5209938,29813862:319787
x1,524:5683254,29813862
x1,524:5992730,29813862
x1,524:6320411,29813862
x1,524:6593477,29813862
k1,524:6913263,29813862:319786
x1,524:7277353,29813862
x1,524:7586829,29813862
x1,524:7932715,29813862
x1,524:8970371,29813862
k1,524:9290157,29813862:319786
x1,524:10200381,29813862
k1,524:10520168,29813862:319787
x1,524:11430393,29813862
x1,524:12249595,29813862
k1,524:12569381,29813862:319786
x1,524:13261152,29813862
x1,524:14209606,29813862
x1,524:14537287,29813862
x1,524:14719332,29813862
x1,524:14937785,29813862
k1,525:14937785,29813862:0
)
(1,525:-1184071,30600294:16121856,455111,127431
x1,525:-310255,30600294
x1,525:818424,30600294
g1,524:1036877,30600294
x1,524:1477425,30600294
g1,524:1695878,30600294
x1,524:2644332,30600294
x1,524:3008422,30600294
x1,524:3610991,30600294
x1,524:5249396,30600294
g1,524:5467849,30600294
x1,524:6050393,30600294
k1,525:14937785,30600294:8887392
g1,525:14937785,30600294
)
(1,527:2434681,32336727:8884352,892025,564346
x1,527:3468237,32336727
(1,527:3506010,32066134:183865,254863,0
x1,527:3657107,32066134
)
x1,527:3871920,32336727
g1,527:3981144,32336727
(1,527:3981144,31444702:655361,0,1456371
x1,527:4345234,31444702
)
g1,527:4745729,32336727
x1,527:5433326,32336727
x1,527:5881157,32336727
(1,527:5904670,32066134:273067,318577,89201
x1,527:6144969,32066134
)
x1,527:6779091,32336727
x1,527:7360042,32336727
(1,527:7360042,32066134:1375325,303558,89201
x1,527:8235716,32066134
x1,527:8686307,32066134
)
x1,527:9162263,32336727
x1,527:9787130,32336727
x1,527:10600261,32336727
x1,527:11026397,32336727
x1,527:11319033,32336727
)
(1,529:-1184071,34073162:16121856,455111,127431
x1,529:-128210,34073162
g1,528:90243,34073162
x1,528:1000467,34073162
g1,528:1218920,34073162
x1,528:2353059,34073162
g1,528:2571512,34073162
x1,528:4067920,34073162
g1,528:4286373,34073162
x1,528:7111710,34073162
g1,528:7330163,34073162
x1,528:8604477,34073162
g1,528:8822930,34073162
x1,528:9993477,34073162
x1,528:10849087,34073162
g1,528:11067540,34073162
x1,528:11650084,34073162
g1,528:11868537,34073162
$1,528:11868537,34073162
x1,528:12223825,34073162
$1,528:12248098,34073162
g1,528:12466551,34073162
x1,528:13322163,34073162
x1,528:13853732,34073162
g1,528:14072185,34073162
x1,528:14694778,34073162
k1,529:14937785,34073162:243007
g1,529:14937785,34073162
)
(1,531:-1184071,35679307:16121856,892025,564346
g1,530:-1184071,35679307
(1,530:-1184071,35679307:0,892025,564346
g1,530:-1184071,35679307
$1,530:-1184071,35679307
h1,530:-1184071,35679307:0,0,0
$1,530:-1184071,35679307
)
g1,530:-1184071,35679307
(1,530:-1184071,35679307:0,892025,564346
g1,530:-1184071,35679307
g1,530:-1184071,35679307
$1,530:-1184071,35679307
(1,530:-1184071,35679307:0,0,0
h1,530:-1184071,35679307:0,0,0
h1,530:-1184071,35679307:0,0,0
)
$1,530:-1184071,35679307
g1,530:-1184071,35679307
)
g1,530:-1184071,35679307
(1,531:-1184071,35679307:16454726,892025,564346
g1,530:-1184071,35679307
$1,531:-1184071,35679307
(1,531:-1184071,35679307:9758158,892025,564346
x1,531:-150515,35679307
(1,531:-112742,35408714:183865,254863,0
x1,531:38355,35408714
)
x1,531:253168,35679307
g1,531:362392,35679307
(1,531:362392,34787282:655361,0,1456371
x1,531:726482,34787282
)
g1,531:1126977,35679307
x1,531:1814574,35679307
x1,531:2262405,35679307
(1,531:2285918,35408714:273067,318577,89201
x1,531:2526217,35408714
)
x1,531:3160339,35679307
x1,531:3741290,35679307
(1,531:3741290,35408714:1375325,303558,89201
x1,531:4616964,35408714
x1,531:5067555,35408714
)
x1,531:5543511,35679307
x1,531:6168378,35679307
x1,531:6981509,35679307
x1,531:7407645,35679307
x1,531:7700281,35679307
g1,531:7882321,35679307
x1,531:8392047,35679307
g1,531:8574087,35679307
h1,531:8574087,35679307:0,0,0
)
$1,531:8574087,35679307
k1,531:15270655,35679307:6696568
)
g1,531:15270655,35679307
(1,531:15270655,35679307:0,892025,564346
(1,531:15270655,35679307:0,0,0
g1,531:15270655,35679307
)
)
g1,531:15270655,35679307
)
(1,532:-1184071,37397822:16121856,892025,564346
g1,531:-1184071,37397822
(1,531:-1184071,37397822:0,892025,564346
g1,531:-1184071,37397822
$1,531:-1184071,37397822
h1,531:-1184071,37397822:0,0,0
$1,531:-1184071,37397822
)
g1,531:-1184071,37397822
(1,531:-1184071,37397822:0,892025,564346
g1,531:-1184071,37397822
g1,531:-1184071,37397822
$1,531:-1184071,37397822
(1,531:-1184071,37397822:0,0,0
h1,531:-1184071,37397822:0,0,0
h1,531:-1184071,37397822:0,0,0
)
$1,531:-1184071,37397822
g1,531:-1184071,37397822
)
g1,531:-1184071,37397822
(1,532:-1184071,37397822:16454726,892025,564346
g1,531:-1184071,37397822
$1,532:-1184071,37397822
(1,532:-1184071,37397822:16454726,892025,564346
x1,532:-828783,37397822
g1,532:-658878,37397822
x1,532:-476833,37397822
g1,532:-331201,37397822
(1,532:-331201,36505797:655361,0,1456371
x1,532:32889,36505797
)
g1,532:433384,37397822
x1,532:774490,37397822
(1,532:774490,37127229:294003,295640,0
x1,532:1035725,37127229
)
x1,532:1464134,37397822
x1,532:1803951,37397822
(1,532:1803951,37397822:511546,403098,0
x1,532:2315497,37397822
)
x1,532:2807018,37397822
[1,532:2807018,37559838:379655,746090,0
(1,532:2807018,37127229:379655,313481,0
x1,532:3128829,37127229
)
(1,532:2807018,37559838:351711,318577,0
x1,532:3122654,37559838
)
]
x1,532:3801479,37397822
[1,532:3801479,37559838:351711,630127,0
(1,532:3822414,37127229:266977,197518,0
x1,532:4056623,37127229
)
(1,532:3801479,37559838:351711,318577,0
x1,532:4117115,37559838
)
]
x1,532:4644711,37397822
[1,532:4644711,37595517:797221,892449,0
(1,532:4644711,37082887:797221,379819,89201
x1,532:4966522,37082887
(1,532:4991598,36885113:177267,182045,0
x1,532:5136097,36885113
)
x1,532:5409164,37082887
)
(1,532:4644711,37595517:351711,318577,0
x1,532:4960347,37595517
)
]
g1,532:5587564,37397822
x1,532:6097290,37397822
g1,532:6242922,37397822
(1,532:6242922,37397822:511546,403098,0
x1,532:6754468,37397822
)
x1,532:7245989,37397822
[1,532:7245989,37595517:797221,892449,0
(1,532:7245989,37082887:797221,379819,89201
x1,532:7567800,37082887
(1,532:7592876,36885113:177267,182045,0
x1,532:7737375,36885113
)
x1,532:8010442,37082887
)
(1,532:7245989,37595517:351711,318577,0
x1,532:7561625,37595517
)
]
x1,532:8658016,37397822
[1,532:8658016,37559838:351711,630127,0
(1,532:8678951,37127229:311374,197518,0
x1,532:8941097,37127229
)
(1,532:8658016,37559838:351711,318577,0
x1,532:8973652,37559838
)
]
x1,532:9501248,37397822
[1,532:9501248,37559838:379655,746090,0
(1,532:9501248,37127229:379655,313481,0
x1,532:9823059,37127229
)
(1,532:9501248,37559838:351711,318577,0
x1,532:9816884,37559838
)
]
g1,532:10026535,37397822
x1,532:10536261,37397822
g1,532:10681893,37397822
(1,532:10681893,37397822:511546,403098,0
x1,532:11193439,37397822
)
x1,532:11994437,37397822
(1,532:11994437,37496125:351711,318577,0
x1,532:12310073,37496125
)
x1,532:12837669,37397822
[1,532:12837669,37559838:379655,746090,0
(1,532:12837669,37127229:379655,313481,0
x1,532:13159480,37127229
)
(1,532:12837669,37559838:351711,318577,0
x1,532:13153305,37559838
)
]
x1,532:13963708,37397822
[1,532:13963708,37595517:797221,892449,0
(1,532:13963708,37082887:797221,379819,89201
x1,532:14285519,37082887
(1,532:14310595,36885113:177267,182045,0
x1,532:14455094,36885113
)
x1,532:14728161,37082887
)
(1,532:13963708,37595517:351711,318577,0
x1,532:14279344,37595517
)
]
x1,532:15270655,37397822
h1,532:15270655,37397822:0,0,0
)
$1,532:15270655,37397822
g1,532:15270655,37397822
)
g1,532:15270655,37397822
(1,532:15270655,37397822:0,892025,564346
(1,532:15270655,37397822:0,0,0
g1,532:15270655,37397822
)
)
g1,532:15270655,37397822
)
(1,533:-1184071,38715832:16121856,491520,163840
g1,532:-1184071,38715832
(1,533:-1184071,38715832:0,491520,163840
g1,532:-1184071,38715832
$1,533:-1184071,38715832
(1,533:-1184071,38715832:0,0,0
)
$1,533:-1184071,38715832
)
g1,533:-1184071,38715832
(1,533:-1184071,38715832:0,491520,163840
g1,533:-1184071,38715832
g1,533:-1184071,38715832
$1,533:-1184071,38715832
(1,533:-1184071,38715832:0,0,0
h1,533:-1184071,38715832:0,0,0
h1,533:-1184071,38715832:0,0,0
)
$1,533:-1184071,38715832
g1,533:-1184071,38715832
)
g1,533:-1184071,38715832
(1,533:-1184071,38715832:16454726,491520,163840
g1,533:-1184071,38715832
$1,533:-1184071,38715832
h1,533:-1184071,38715832:0,0,0
$1,533:-1184071,38715832
k1,533:15270655,38715832:16454726
)
g1,533:15270655,38715832
(1,533:15270655,38715832:0,491520,163840
(1,533:15270655,38715832:0,491520,163840
k1,533:13559432,38715832:-1711223
(1,533:13559432,38715832:1711223,491520,163840
x1,533:15015792,38715832
x1,533:15270655,38715832
)
)
)
g1,533:15270655,38715832
)
(1,535:-1184071,40023417:16121856,491520,163840
x1,535:146675,40023417
k1,534:342142,40023417:195467
x1,534:1252366,40023417
k1,534:1447833,40023417:195467
x1,534:3850827,40023417
k1,534:4046294,40023417:195467
$1,534:4046294,40023417
x1,534:4583627,40023417
x1,534:5009763,40023417
x1,534:5302399,40023417
$1,534:5302399,40023417
k1,534:5497866,40023417:195467
x1,534:8013725,40023417
k1,534:8209192,40023417:195467
x1,534:8900963,40023417
k1,534:9096430,40023417:195467
x1,534:11626853,40023417
k1,534:11822320,40023417:195467
x1,534:13468004,40023417
k1,534:13663471,40023417:195467
x1,534:14937785,40023417
k1,534:14937785,40023417:0
)
(1,535:-1184071,40809849:16121856,455111,127431
x1,535:-273847,40809849
g1,534:-55394,40809849
x1,534:891238,40809849
x1,534:1894303,40809849
x1,534:2640687,40809849
x1,534:4031509,40809849
g1,534:4249962,40809849
x1,534:4723278,40809849
x1,534:5032754,40809849
x1,534:5360435,40809849
x1,534:5633501,40809849
g1,534:5851954,40809849
x1,534:6197840,40809849
x1,534:7601404,40809849
g1,534:7819857,40809849
$1,534:7819857,40809849
x1,534:8175145,40809849
$1,534:8199418,40809849
g1,534:8417871,40809849
x1,534:8599916,40809849
k1,535:14937785,40809849:6337869
g1,535:14937785,40809849
)
(1,537:-1184071,42729472:16121856,1205503,942992
k1,536:1034282,42729472:2218353
(1,537:1034282,42729472:11685151,1205503,942992
g1,536:1034282,42729472
$1,537:1034282,42729472
(1,537:1034282,42729472:11685151,1205503,942992
x1,537:1571615,42729472
x1,537:1997751,42729472
x1,537:2290387,42729472
g1,537:2472427,42729472
x1,537:2982153,42729472
g1,537:3164193,42729472
[1,537:3164193,42729472:1313676,1198220,942992
(1,537:3164193,41910269:1313676,313481,0
k1,537:3479014,41910269:314821
x1,537:4163049,41910269
k1,537:4477869,41910269:314820
)
(1,537:3164193,42729472:1313676,688132,360452
k1,537:3347715,42729472:183522
(1,537:3347715,42106876:946633,65536,983048
x1,537:4294348,42106876
)
k1,537:4477869,42729472:183521
)
(1,537:3164193,43517727:1313676,318577,89201
x1,537:3479829,43517727
(1,537:3479829,43583263:245572,141084,0
x1,537:3692633,43583263
)
x1,537:4196685,43517727
(1,537:4196685,43583263:281184,141084,0
x1,537:4433345,43583263
)
)
]
g1,537:4587093,42729472
[1,537:4587093,42729472:946633,1205503,819204
(1,537:4587093,41902986:946633,313481,65536
k1,537:4730069,41902986:142976
x1,537:5145178,41902986
(1,537:5145178,41968522:245572,141084,0
x1,537:5357982,41968522
)
k1,537:5533726,41902986:142976
)
(1,537:4587093,42729472:946633,688132,360452
(1,537:4587093,42106876:946633,65536,983048
x1,537:5533726,42106876
)
)
(1,537:4587093,43483140:946633,197518,0
k1,537:4943305,43483140:356212
x1,537:5177514,43483140
k1,537:5533726,43483140:356212
)
]
g1,537:5642950,42729472
[1,537:5642950,42729472:946633,1205503,819204
(1,537:5642950,41902986:946633,313481,65536
k1,537:5768120,41902986:125170
x1,537:6183229,41902986
(1,537:6183229,41968522:281184,141084,0
x1,537:6419889,41968522
)
k1,537:6589583,41902986:125170
)
(1,537:5642950,42729472:946633,688132,360452
(1,537:5642950,42106876:946633,65536,983048
x1,537:6589583,42106876
)
)
(1,537:5642950,43483140:946633,197518,0
k1,537:5976964,43483140:334014
x1,537:6239110,43483140
k1,537:6589583,43483140:334013
)
]
g1,537:6698807,42729472
x1,537:7190328,42729472
[1,537:7190328,42891488:1703611,746090,65536
(1,537:7190328,42458879:379655,313481,0
x1,537:7512139,42458879
)
(1,537:7190328,42891488:1703611,318577,65536
x1,537:7505964,42891488
(1,537:7505964,42957024:281184,141084,0
x1,537:7742624,42957024
)
x1,537:8049294,42891488
x1,537:8381390,42891488
(1,537:8381390,42957024:245572,141084,0
x1,537:8594194,42957024
)
x1,537:8861171,42891488
)
]
x1,537:9240355,42729472
[1,537:9240355,42927167:828185,831207,65536
(1,537:9240355,42414537:273067,318577,89201
x1,537:9480654,42414537
)
(1,537:9240355,42927167:828185,318577,65536
x1,537:9555991,42927167
(1,537:9555991,42992703:245572,141084,0
x1,537:9768795,42992703
)
x1,537:10035772,42927167
)
]
x1,537:10414956,42729472
(1,537:10414956,42827775:908194,318577,65536
x1,537:10730592,42827775
(1,537:10730592,42893311:281184,141084,0
x1,537:10967252,42893311
)
x1,537:11273922,42827775
)
x1,537:11505195,42729472
(1,537:11505195,42729472:959375,282168,127431
x1,537:11832876,42729472
x1,537:12464570,42729472
)
x1,537:12719433,42729472
)
$1,537:12719433,42729472
)
k1,537:12719433,42729472:0
(1,537:12719433,42729472:0,1205503,942992
g1,537:12719433,42729472
g1,537:12719433,42729472
$1,537:12719433,42729472
(1,537:12719433,42729472:0,0,0
h1,537:12719433,42729472:0,0,0
h1,537:12719433,42729472:0,0,0
)
$1,537:12719433,42729472
g1,537:12719433,42729472
)
k1,537:12719433,42729472:0
(1,537:12719433,42729472:0,1205503,942992
g1,537:12719433,42729472
$1,537:12719433,42729472
h1,537:12719433,42729472:0,0,0
$1,537:12719433,42729472
g1,537:12719433,42729472
)
k1,537:14937785,42729472:2218352
(1,537:14937785,42729472:0,1205503,942992
(1,537:14937785,42729472:0,491520,163840
k1,537:13226562,42729472:-1711223
(1,537:13226562,42729472:1711223,491520,163840
x1,537:14682922,42729472
x1,537:14937785,42729472
)
)
)
k1,537:14937785,42729472:0
)
]
g1,568:14937785,-1310720
)
k1,568:15527609,-655360:589824
r1,568:15527609,-655360:0,44040192,43384832
k1,568:16117433,-655360:589824
(1,568:16117433,-1310720:16121856,0,44040192
[1,568:16117433,-1310720:16121856,0,44040192
(1,542:16117433,-655360:16121856,491520,163840
x1,542:17794064,-655360
k1,538:18070964,-655360:276900
$1,538:18070964,-655360
x1,538:18466605,-655360
(1,538:18466605,-557057:266977,197518,0
x1,538:18700814,-557057
)
k1,538:18918178,-655360:184596
x1,538:19427904,-655360
k1,538:19612500,-655360:184596
x1,538:20008141,-655360
(1,538:20008141,-557057:311374,197518,0
x1,538:20270287,-557057
)
k1,538:20598965,-655360:279450
x1,538:21108691,-655360
k1,538:21388140,-655360:279449
x1,538:21743428,-655360
$1,538:21767701,-655360
x1,538:21949746,-655360
k1,538:22416358,-655360:466612
$1,539:22416358,-655360
x1,539:22811999,-655360
(1,539:22811999,-557057:266977,197518,0
x1,539:23046208,-557057
)
$1,539:23078976,-655360
k1,539:23355876,-655360:276900
x1,539:23610739,-655360
$1,539:23610739,-655360
x1,539:24006380,-655360
(1,539:24006380,-557057:311374,197518,0
x1,539:24268526,-557057
)
$1,539:24317754,-655360
x1,539:24572617,-655360
k1,539:24849517,-655360:276900
x1,539:25395652,-655360
x1,539:25941787,-655360
x1,539:27365376,-655360
k1,539:27642276,-655360:276900
x1,539:28552500,-655360
k1,539:28829400,-655360:276900
x1,539:29302716,-655360
x1,539:29612192,-655360
x1,539:29939873,-655360
x1,539:30212939,-655360
k1,539:30489839,-655360:276900
x1,539:30835725,-655360
x1,539:31400062,-655360
x1,539:32239289,-655360
k1,539:32239289,-655360:0
)
(1,542:16117433,131072:16121856,491520,163840
x1,542:16645364,131072
k1,539:16930427,131072:285063
x1,539:17986285,131072
x1,539:19189602,131072
k1,539:19474665,131072:285063
x1,539:21331523,131072
k1,539:21822624,131072:491101
$1,540:21822624,131072
x1,540:22177912,131072
$1,540:22202185,131072
k1,540:22487247,131072:285062
x1,540:22927795,131072
k1,540:23212858,131072:285063
x1,540:24123082,131072
k1,540:24408145,131072:285063
x1,540:24881461,131072
x1,540:25190937,131072
x1,540:25518618,131072
x1,540:25791684,131072
k1,540:26076747,131072:285063
x1,540:26422633,131072
x1,540:26986970,131072
x1,540:27826197,131072
k1,540:28111260,131072:285063
x1,540:28639191,131072
k1,540:28924254,131072:285063
x1,540:29980112,131072
x1,540:30819339,131072
x1,540:32020836,131072
x1,540:32239289,131072
k1,542:32239289,131072:0
)
(1,542:16117433,917504:16121856,455111,127431
x1,542:17500973,917504
k1,540:17702852,917504:201879
x1,540:18176168,917504
x1,540:18485644,917504
x1,540:18813325,917504
x1,540:19268436,917504
k1,540:19473630,917504:205194
x1,540:20784352,917504
x1,540:21130237,917504
k1,540:21332117,917504:201880
x1,540:21772665,917504
k1,540:21974544,917504:201879
x1,540:22520679,917504
x1,540:23157835,917504
x1,540:23503720,917504
k1,540:23705599,917504:201879
x1,540:25749962,917504
k1,540:25951841,917504:201879
x1,540:27262565,917504
k1,540:27464445,917504:201880
x1,540:28012399,917504
x1,540:28849805,917504
x1,540:29106488,917504
x1,540:29434169,917504
x1,540:30253371,917504
k1,540:30455250,917504:201879
x1,540:31219839,917504
x1,540:32239289,917504
k1,540:32239289,917504:0
)
(1,542:16117433,1703936:16121856,455111,127431
x1,542:16463319,1703936
x1,542:17027656,1703936
x1,542:18307431,1703936
k1,540:18641169,1703936:333738
x1,540:19314735,1703936
k1,541:18641169,1703936:-54614
x1,541:19551392,1703936
k1,541:19784001,1703936:232609
x1,541:20402954,1703936
x1,541:21007342,1703936
k1,541:21239950,1703936:232608
x1,541:21931721,1703936
x1,541:23060400,1703936
k1,541:23293009,1703936:232609
x1,541:24203233,1703936
k1,541:24435842,1703936:232609
x1,541:26292699,1703936
x1,541:26838834,1703936
x1,541:27166515,1703936
x1,541:28588286,1703936
x1,541:28824944,1703936
k1,541:29057552,1703936:232608
x1,541:30095208,1703936
x1,541:30459298,1703936
x1,541:31132864,1703936
x1,541:31460545,1703936
k1,541:31693154,1703936:232609
x1,541:32239289,1703936
k1,541:32239289,1703936:0
)
(1,542:16117433,2490368:16121856,491520,163840
x1,542:16909328,2490368
g1,541:17127781,2490368
x1,541:19021049,2490368
k1,542:32239289,2490368:13218240
g1,542:32239289,2490368
)
(1,544:16117433,3428431:16121856,491520,163840
h1,543:16117433,3428431:655360,0,0
x1,543:17901470,3428431
k1,543:18111500,3428431:210030
x1,543:19533271,3428431
k1,543:19743301,3428431:210030
x1,543:21092253,3428431
k1,543:21302283,3428431:210030
x1,543:21830214,3428431
k1,543:22040244,3428431:210030
x1,543:23014184,3428431
k1,543:23224215,3428431:210031
x1,543:24935438,3428431
k1,543:25145468,3428431:210030
x1,543:26674645,3428431
x1,543:28739032,3428431
k1,543:28949062,3428431:210030
x1,543:30004923,3428431
k1,543:30214953,3428431:210030
x1,543:31381859,3428431
x1,543:31709540,3428431
x1,543:32239289,3428431
k1,543:32239289,3428431:0
)
(1,544:16117433,4214863:16121856,491520,163840
x1,544:17027657,4214863
k1,543:17198514,4214863:170857
x1,543:18764100,4214863
x1,543:21039659,4214863
k1,543:21210515,4214863:170856
x1,543:21902286,4214863
k1,543:22073143,4214863:170857
x1,543:22983367,4214863
k1,543:23154223,4214863:170856
x1,543:24792627,4214863
k1,543:24963484,4214863:170857
x1,543:29212413,4214863
k1,543:29383269,4214863:170856
x1,543:30357209,4214863
k1,543:30528066,4214863:170857
x1,543:32239289,4214863
k1,543:32239289,4214863:0
)
(1,544:16117433,5001295:16121856,491520,163840
x1,544:17173294,5001295
g1,543:17391747,5001295
x1,543:18365687,5001295
g1,543:18584140,5001295
x1,543:20477408,5001295
k1,544:32239289,5001295:11761881
g1,544:32239289,5001295
)
(1,547:16117433,6077057:16121856,694754,197695
h1,545:16117433,6077057:655360,0,0
x1,545:17901470,6077057
k1,545:18185529,6077057:284059
x1,545:19607300,6077057
k1,545:19891359,6077057:284059
x1,545:21240311,6077057
k1,545:21524370,6077057:284059
$1,545:21524370,6077057
(1,545:21524370,6077057:511546,403098,0
x1,545:22035916,6077057
)
x1,545:22836914,6077057
(1,545:22836914,6175360:351711,318577,0
x1,545:23152550,6175360
)
x1,545:23680146,6077057
[1,545:23680146,6262661:379655,736910,0
(1,545:23680146,5839232:379655,313481,0
x1,545:24001957,5839232
)
(1,545:23680146,6262661:351711,318577,0
x1,545:23995782,6262661
)
]
x1,545:24806185,6077057
[1,545:24806185,6274752:797221,892449,0
(1,545:24806185,5762122:797221,379819,89201
x1,545:25127996,5762122
(1,545:25153072,5564348:177267,182045,0
x1,545:25297571,5564348
)
x1,545:25570638,5762122
)
(1,545:24806185,6274752:351711,318577,0
x1,545:25121821,6274752
)
]
x1,545:25931087,6077057
$1,545:25931087,6077057
k1,545:26215147,6077057:284060
x1,545:26761282,6077057
k1,545:27045341,6077057:284059
x1,545:28019281,6077057
k1,545:28303340,6077057:284059
x1,545:30014563,6077057
k1,545:30298622,6077057:284059
x1,545:31281664,6077057
k1,545:31565723,6077057:284059
x1,545:31929813,6077057
x1,545:32239289,6077057
k1,545:32239289,6077057:0
)
(1,547:16117433,6863489:16121856,455111,127431
x1,547:16663568,6863489
x1,545:19270448,6863489
k1,545:19495041,6863489:224593
x1,545:20081225,6863489
k1,545:20305818,6863489:224593
x1,545:20633499,6863489
k1,545:20858092,6863489:224593
x1,545:23630636,6863489
k1,545:23855230,6863489:224594
x1,545:24765455,6863489
x1,545:25584657,6863489
k1,545:25809250,6863489:224593
x1,545:27722543,6863489
k1,545:27947136,6863489:224593
x1,545:28475067,6863489
k1,545:28699660,6863489:224593
x1,545:29609884,6863489
k1,545:29834477,6863489:224593
x1,545:30508043,6863489
x1,545:32239289,6863489
k1,545:32239289,6863489:0
)
(1,547:16117433,7649921:16121856,455111,127431
x1,547:18174540,7649921
k1,545:18440570,7649921:266030
x1,545:20080795,7649921
x1,545:22374561,7649921
k1,545:22640591,7649921:266030
x1,545:23004681,7649921
x1,545:23332362,7649921
k1,545:23598392,7649921:266030
x1,545:24508616,7649921
k1,545:24774647,7649921:266031
$1,545:24774647,7649921
x1,545:25170288,7649921
k1,545:25359773,7649921:177349
x1,545:25541818,7649921
k1,545:25719168,7649921:177350
x1,545:26112989,7649921
$1,545:26112989,7649921
k1,545:26379019,7649921:266030
x1,545:26743109,7649921
x1,545:30005354,7649921
k1,545:30271384,7649921:266030
x1,545:32111858,7649921
x1,545:32239289,7649921
k1,545:32239289,7649921:0
)
(1,547:16117433,8436353:16121856,551306,163840
x1,547:16608954,8436353
g1,546:16827407,8436353
x1,546:17446359,8436353
x1,546:19832968,8436353
g1,546:20051421,8436353
x1,546:22991444,8436353
g1,546:23209897,8436353
x1,546:23737828,8436353
g1,546:23956281,8436353
x1,546:24648052,8436353
g1,546:24866505,8436353
x1,546:26923612,8436353
g1,546:27142065,8436353
$1,546:27142065,8436353
x1,546:27651791,8436353
(1,546:27651791,8198528:379655,313481,0
x1,546:27973602,8198528
)
x1,546:28632800,8436353
(1,546:28632800,8534656:281419,197518,0
x1,546:28881451,8534656
)
x1,546:29096264,8436353
g1,546:29205488,8436353
x1,546:29551979,8436353
(1,546:29551979,8534656:339591,318577,0
x1,546:29858802,8534656
)
x1,546:30146433,8436353
$1,546:30146433,8436353
g1,546:30364886,8436353
x1,546:30546931,8436353
k1,547:32239289,8436353:1692358
g1,547:32239289,8436353
)
(1,549:16117433,10201966:16121856,589170,163840
k1,548:18831586,10201966:2714153
(1,548:18831586,10201966:3004368,589170,163840
g1,548:18831586,10201966
$1,548:18831586,10201966
(1,548:18831586,10201966:3004368,584074,163840
x1,548:19341312,10201966
(1,548:19341312,9931373:379655,313481,0
x1,548:19663123,9931373
)
x1,548:20322321,10201966
(1,548:20322321,10300269:281419,197518,0
x1,548:20570972,10300269
)
x1,548:20785785,10201966
g1,548:20895009,10201966
x1,548:21241500,10201966
(1,548:21241500,10300269:339591,318577,0
x1,548:21548323,10300269
)
x1,548:21835954,10201966
)
$1,548:21835954,10201966
)
k1,548:21835954,10201966:0
(1,548:21835954,10201966:873806,589170,163840
g1,548:21835954,10201966
g1,548:21835954,10201966
$1,548:21835954,10201966
(1,548:21835954,10201966:873806,240435,0
h1,548:21835954,10201966:0,0,0
g1,548:22017994,10201966
x1,548:22527720,10201966
g1,548:22709760,10201966
h1,548:22709760,10201966:0,0,0
)
$1,548:22709760,10201966
g1,548:22709760,10201966
)
k1,548:22709760,10201966:0
(1,549:22709760,10201966:6815377,589170,163840
g1,548:22709760,10201966
$1,549:22709760,10201966
(1,549:22709760,10201966:5780156,589170,163840
x1,549:22964623,10201966
(1,549:22964623,10201966:959375,282168,127431
x1,549:23292304,10201966
x1,549:23923998,10201966
)
x1,549:24532939,10201966
(1,549:24556452,9931373:273067,318577,89201
x1,549:24796751,9931373
)
x1,549:25430873,10201966
(1,549:25430873,10300269:281419,197518,0
x1,549:25679524,10300269
)
x1,549:26394051,10201966
x1,549:27018918,10201966
(1,549:27018918,10300269:339591,318577,0
x1,549:27325741,10300269
)
x1,549:28197280,10201966
x1,549:28489916,10201966
k1,549:27325741,10300269:37773
h1,549:28489916,10201966:0,0,0
)
$1,549:28489916,10201966
k1,549:29525137,10201966:1035221
)
k1,549:32239289,10201966:2714152
(1,549:32239289,10201966:0,589170,163840
(1,549:32239289,10201966:0,0,0
g1,549:32239289,10201966
)
)
k1,549:32239289,10201966:0
)
(1,550:16117433,11316082:16121856,688132,853791
k1,549:18831586,11316082:2714153
(1,549:18831586,11316082:3004368,688132,853791
k1,549:21835954,11316082:3004368
$1,549:21835954,11316082
h1,549:21835954,11316082:0,0,0
$1,549:21835954,11316082
)
k1,549:21835954,11316082:0
(1,549:21835954,11316082:873806,688132,853791
g1,549:21835954,11316082
g1,549:21835954,11316082
$1,549:21835954,11316082
(1,549:21835954,11316082:873806,240435,0
h1,549:21835954,11316082:0,0,0
g1,549:22017994,11316082
x1,549:22527720,11316082
g1,549:22709760,11316082
h1,549:22709760,11316082:0,0,0
)
$1,549:22709760,11316082
g1,549:22709760,11316082
)
k1,549:22709760,11316082:0
(1,550:22709760,11316082:6815377,688132,853791
g1,549:22709760,11316082
$1,550:22709760,11316082
(1,550:22709760,11316082:6815377,688132,853791
[1,550:22709760,11316082:946633,688132,853791
(1,550:22709760,11316082:946633,688132,360452
(1,550:22709760,10693486:946633,65536,983048
x1,550:23656393,10693486
)
)
(1,550:22709760,12104337:946633,318577,0
k1,550:22767198,12104337:57438
x1,550:23082834,12104337
x1,550:23348287,12104337
x1,550:23598956,12104337
k1,550:23656393,12104337:57437
)
]
g1,550:23765617,11316082
x1,550:24257138,11316082
[1,550:24257138,11478098:864526,746090,0
(1,550:24257138,11045489:379655,313481,0
x1,550:24578949,11045489
)
(1,550:24257138,11478098:864526,318577,0
x1,550:24572774,11478098
x1,550:24838227,11478098
x1,550:25088896,11478098
)
]
x1,550:25548560,11316082
(1,550:25548560,11414385:585920,318577,0
x1,550:25864196,11414385
x1,550:26101712,11414385
)
x1,550:26735834,11316082
(1,550:26735834,11414385:281419,197518,0
x1,550:26984485,11414385
)
x1,550:27699012,11316082
[1,550:27699012,11478098:630317,646056,0
(1,550:27722525,11045489:301284,213447,0
x1,550:27991041,11045489
)
(1,550:27699012,11478098:630317,318577,0
x1,550:28014648,11478098
x1,550:28280101,11478098
)
]
x1,550:28930683,11316082
(1,550:28930683,11414385:339591,318577,0
x1,550:29237506,11414385
)
x1,550:29525137,11316082
)
$1,550:29525137,11316082
g1,550:29525137,11316082
)
k1,550:32239289,11316082:2714152
(1,550:32239289,11316082:0,688132,853791
(1,550:32239289,11316082:0,491520,163840
k1,550:30528066,11316082:-1711223
(1,550:30528066,11316082:1711223,491520,163840
x1,550:31984426,11316082
x1,550:32239289,11316082
)
)
)
k1,550:32239289,11316082:0
)
(1,552:16117433,13669702:16121856,455111,127431
x1,552:17100475,13669702
g1,551:17318928,13669702
x1,551:17683018,13669702
x1,551:17992494,13669702
g1,551:18210947,13669702
x1,551:19851172,13669702
x1,551:22144938,13669702
g1,551:22363391,13669702
x1,551:22727481,13669702
x1,551:23055162,13669702
k1,552:32239289,13669702:9184127
g1,552:32239289,13669702
)
(1,554:16117433,15529983:16121856,688132,853791
k1,553:17052916,15529983:935483
(1,553:17052916,15529983:3004368,688132,853791
g1,553:17052916,15529983
$1,553:17052916,15529983
(1,553:17052916,15529983:3004368,584074,163840
x1,553:17562642,15529983
(1,553:17562642,15259390:379655,313481,0
x1,553:17884453,15259390
)
x1,553:18543651,15529983
(1,553:18543651,15628286:281419,197518,0
x1,553:18792302,15628286
)
x1,553:19007115,15529983
g1,553:19116339,15529983
x1,553:19462830,15529983
(1,553:19462830,15628286:339591,318577,0
x1,553:19769653,15628286
)
x1,553:20057284,15529983
)
$1,553:20057284,15529983
)
k1,553:20057284,15529983:0
(1,553:20057284,15529983:873806,688132,853791
g1,553:20057284,15529983
g1,553:20057284,15529983
$1,553:20057284,15529983
(1,553:20057284,15529983:873806,303921,0
h1,553:20057284,15529983:0,0,0
g1,553:20239324,15529983
x1,553:20749050,15529983
g1,553:20931090,15529983
h1,553:20931090,15529983:0,0,0
)
$1,553:20931090,15529983
g1,553:20931090,15529983
)
k1,553:20931090,15529983:0
(1,554:20931090,15529983:10372717,688132,853791
g1,553:20931090,15529983
$1,554:20931090,15529983
(1,554:20931090,15529983:10372717,688132,853791
x1,554:21258771,15529983
[1,554:21258771,15529983:946633,688132,853791
(1,554:21258771,15529983:946633,688132,360452
(1,554:21258771,14907387:946633,65536,983048
x1,554:22205404,14907387
)
)
(1,554:21258771,16318238:946633,318577,0
k1,554:21316209,16318238:57438
x1,554:21631845,16318238
x1,554:21897298,16318238
x1,554:22147967,16318238
k1,554:22205404,16318238:57437
)
]
g1,554:22314628,15529983
x1,554:22806149,15529983
[1,554:22806149,15691999:864526,746090,0
(1,554:22806149,15259390:379655,313481,0
x1,554:23127960,15259390
)
(1,554:22806149,15691999:864526,318577,0
x1,554:23121785,15691999
x1,554:23387238,15691999
x1,554:23637907,15691999
)
]
x1,554:23975828,15529983
(1,554:23975828,15259390:2626441,344064,114688
x1,554:24476884,15259390
x1,554:25118592,15259390
(1,554:25118592,15324926:254613,141084,0
x1,554:25340437,15324926
)
x1,554:26060758,15259390
(1,554:26060758,15328931:303942,227555,0
x1,554:26331932,15328931
)
x1,554:26569501,15259390
)
x1,554:27356846,15529983
(1,554:27356846,15628286:578333,295640,0
x1,554:27902411,15628286
)
x1,554:28536533,15529983
(1,554:28536533,15628286:281419,197518,0
x1,554:28785184,15628286
)
x1,554:29499711,15529983
[1,554:29499711,15691999:608288,646056,0
(1,554:29523224,15259390:301284,213447,0
x1,554:29791740,15259390
)
(1,554:29499711,15691999:608288,295640,0
x1,554:30058771,15691999
)
]
x1,554:30709353,15529983
(1,554:30709353,15628286:339591,318577,0
x1,554:31016176,15628286
)
x1,554:31303807,15529983
h1,554:31303807,15529983:0,0,0
)
$1,554:31303807,15529983
g1,554:31303807,15529983
)
k1,554:32239289,15529983:935482
(1,554:32239289,15529983:0,688132,853791
(1,554:32239289,15529983:0,0,0
g1,554:32239289,15529983
)
)
k1,554:32239289,15529983:0
)
(1,555:16117433,17229992:16121856,584074,163840
k1,554:17052916,17229992:935483
(1,554:17052916,17229992:3004368,584074,163840
k1,554:20057284,17229992:3004368
$1,554:20057284,17229992
h1,554:20057284,17229992:0,0,0
$1,554:20057284,17229992
)
k1,554:20057284,17229992:0
(1,554:20057284,17229992:873806,584074,163840
g1,554:20057284,17229992
g1,554:20057284,17229992
$1,554:20057284,17229992
(1,554:20057284,17229992:873806,240435,0
h1,554:20057284,17229992:0,0,0
g1,554:20239324,17229992
x1,554:20749050,17229992
g1,554:20931090,17229992
h1,554:20931090,17229992:0,0,0
)
$1,554:20931090,17229992
g1,554:20931090,17229992
)
k1,554:20931090,17229992:0
(1,555:20931090,17229992:10372717,584074,163840
g1,554:20931090,17229992
$1,555:20931090,17229992
(1,555:20931090,17229992:8021227,584074,163840
x1,555:21422611,17229992
[1,555:21422611,17392008:545583,746090,0
(1,555:21422611,16959399:379655,313481,0
x1,555:21744422,16959399
)
(1,555:21422611,17392008:545583,197518,0
x1,555:21684757,17392008
x1,555:21935426,17392008
)
]
x1,555:22569548,17229992
(1,555:22569548,17328295:281419,197518,0
x1,555:22818199,17328295
)
g1,555:22996599,17229992
x1,555:23506325,17229992
g1,555:23651957,17229992
x1,555:23998448,17229992
(1,555:23998448,17328295:339591,318577,0
x1,555:24305271,17328295
)
x1,555:25019798,17229992
(1,555:25019798,17328295:563891,295640,0
x1,555:25550921,17328295
)
x1,555:26185043,17229992
(1,555:26185043,17328295:281419,197518,0
x1,555:26433694,17328295
)
x1,555:27148221,17229992
[1,555:27148221,17392008:608288,646056,0
(1,555:27171734,16959399:301284,213447,0
x1,555:27440250,16959399
)
(1,555:27148221,17392008:608288,295640,0
x1,555:27707281,17392008
)
]
x1,555:28357863,17229992
(1,555:28357863,17328295:339591,318577,0
x1,555:28664686,17328295
)
x1,555:28952317,17229992
)
$1,555:28952317,17229992
k1,555:31303807,17229992:2351490
)
k1,555:32239289,17229992:935482
(1,555:32239289,17229992:0,584074,163840
(1,555:32239289,17229992:0,491520,163840
k1,555:30528066,17229992:-1711223
(1,555:30528066,17229992:1711223,491520,163840
x1,555:31984426,17229992
x1,555:32239289,17229992
)
)
)
k1,555:32239289,17229992:0
)
(1,560:16117433,18995606:16121856,551306,163840
x1,560:16663568,18995606
k1,556:16902187,18995606:238619
x1,556:17812411,18995606
k1,556:18051030,18995606:238619
$1,556:18051030,18995606
x1,556:18446671,18995606
k1,556:18617883,18995606:159076
x1,556:18799928,18995606
k1,556:18959004,18995606:159076
x1,556:19352825,18995606
$1,556:19352825,18995606
k1,556:19591445,18995606:238620
x1,556:19955535,18995606
x1,556:20521694,18995606
x1,556:21397330,18995606
x1,556:22089101,18995606
x1,556:23217780,18995606
k1,556:23456399,18995606:238619
x1,556:24366623,18995606
x1,556:25296873,18995606
x1,556:25424304,18995606
k1,556:25776073,18995606:351769
$1,557:25776073,18995606
x1,557:26267594,18995606
(1,557:26267594,18757781:379655,313481,0
x1,557:26589405,18757781
)
x1,557:27248603,18995606
(1,557:27248603,19093909:281419,197518,0
x1,557:27497254,19093909
)
k1,557:27689098,18995606:159076
x1,557:28198824,18995606
k1,557:28357900,18995606:159076
x1,557:28704391,18995606
(1,557:28704391,19093909:339591,318577,0
x1,557:29011214,19093909
)
x1,557:29298845,18995606
$1,557:29298845,18995606
k1,557:29537465,18995606:238620
x1,557:29978013,18995606
k1,557:30216632,18995606:238619
x1,557:31126856,18995606
k1,557:31365475,18995606:238619
x1,557:31656746,18995606
x1,557:32239289,18995606
k1,560:32239289,18995606:0
)
(1,560:16117433,19782038:16121856,455111,127431
x1,560:16463319,19782038
x1,560:16736385,19782038
x1,560:17610201,19782038
x1,560:17919677,19782038
k1,557:18210057,19782038:290380
x1,557:19429758,19782038
x1,557:20740482,19782038
k1,557:21247534,19782038:507052
x1,557:22121350,19782038
k1,558:22411730,19782038:290380
x1,558:23321954,19782038
k1,558:23612334,19782038:290380
x1,558:25106922,19782038
k1,558:25397302,19782038:290380
x1,558:26999298,19782038
k1,558:27307659,19782038:308361
x1,558:28217883,19782038
k1,558:28508263,19782038:290380
x1,558:29145420,19782038
x1,558:29618736,19782038
x1,558:30565370,19782038
k1,558:30855750,19782038:290380
x1,558:31329066,19782038
x1,558:31638542,19782038
x1,558:31966223,19782038
x1,558:32239289,19782038
k1,558:32239289,19782038:0
)
(1,560:16117433,20568470:16121856,551306,185604
x1,560:17337134,20568470
x1,560:18465813,20568470
k1,558:18707616,20568470:241803
$1,558:18707616,20568470
x1,558:19199137,20568470
[1,558:19199137,20754074:864526,736910,0
(1,558:19199137,20330645:379655,313481,0
x1,558:19520948,20330645
)
(1,558:19199137,20754074:864526,318577,0
x1,558:19514773,20754074
x1,558:19780226,20754074
x1,558:20030895,20754074
)
]
$1,558:20063663,20568470
k1,558:20305465,20568470:241802
x1,558:20746013,20568470
k1,558:20987816,20568470:241803
x1,558:21315497,20568470
k1,558:21557300,20568470:241803
x1,558:21921390,20568470
x1,558:22230866,20568470
x1,558:22669594,20568470
x1,558:22997275,20568470
x1,558:23852886,20568470
k1,558:24094688,20568470:241802
x1,558:25314389,20568470
x1,558:26443068,20568470
k1,558:26684871,20568470:241803
x1,558:27376642,20568470
k1,558:27618444,20568470:241802
$1,558:27618444,20568470
x1,558:28014085,20568470
$1,558:28026221,20568470
k1,558:28268024,20568470:241803
x1,558:29982885,20568470
k1,558:30344205,20568470:361320
x1,558:32020836,20568470
x1,558:32239289,20568470
k1,560:32239289,20568470:0
)
(1,560:16117433,21354902:16121856,455111,127431
x1,560:17375363,21354902
g1,559:17593816,21354902
x1,559:18030724,21354902
g1,559:18249177,21354902
x1,559:19232219,21354902
g1,559:19450672,21354902
x1,559:19814762,21354902
x1,559:20124238,21354902
g1,559:20342691,21354902
x1,559:20770497,21354902
x1,559:22394336,21354902
g1,559:22612789,21354902
x1,559:24074609,21354902
x1,559:26060719,21354902
g1,559:26279172,21354902
x1,559:26865356,21354902
k1,560:32239289,21354902:5373933
g1,560:32239289,21354902
)
(1,563:16117433,23221804:16121856,694754,853791
k1,561:17938934,23221804:1821501
(1,563:17938934,23221804:12478855,694754,853791
g1,561:17938934,23221804
$1,563:17938934,23221804
(1,563:17938934,23221804:12478855,694754,853791
[1,563:17938934,23221804:946633,688132,853791
(1,563:17938934,23221804:946633,688132,360452
(1,563:17938934,22599208:946633,65536,983048
x1,563:18885567,22599208
)
)
(1,563:17938934,24010059:946633,318577,0
k1,563:18252779,24010059:313845
x1,563:18568415,24010059
k1,563:18885567,24010059:313845
)
]
g1,563:18994791,23221804
(1,563:18994791,23221804:511546,403098,0
x1,563:19506337,23221804
)
x1,563:20307335,23221804
(1,563:20307335,23320107:351711,318577,0
x1,563:20622971,23320107
)
x1,563:21150567,23221804
[1,563:21150567,23383820:379655,746090,0
(1,563:21150567,22951211:379655,313481,0
x1,563:21472378,22951211
)
(1,563:21150567,23383820:351711,318577,0
x1,563:21466203,23383820
)
]
x1,563:22276606,23221804
[1,563:22276606,23419499:797221,892449,0
(1,563:22276606,22906869:797221,379819,89201
x1,563:22598417,22906869
(1,563:22623493,22709095:177267,182045,0
x1,563:22767992,22709095
)
x1,563:23041059,22906869
)
(1,563:22276606,23419499:351711,318577,0
x1,563:22592242,23419499
)
]
g1,563:23255867,23221804
x1,563:23765593,23221804
g1,563:23947633,23221804
[1,563:23947633,23221804:946633,688132,849969
(1,563:23947633,23221804:946633,688132,360452
(1,563:23947633,22599208:946633,65536,983048
x1,563:24894266,22599208
)
)
(1,563:23947633,24006237:946633,314755,0
k1,563:24198406,24006237:250773
x1,563:24642996,24006237
k1,563:24894266,24006237:250773
)
]
g1,563:25003490,23221804
(1,563:25003490,23221804:511546,403098,0
x1,563:25515036,23221804
)
x1,563:26006557,23221804
(1,563:26006557,22951211:379655,313481,0
x1,563:26328368,22951211
)
x1,563:27212778,23221804
x1,563:28042102,23221804
x1,563:28536381,23221804
(1,563:28536381,22951211:797221,379819,89201
x1,563:28858192,22951211
(1,563:28883268,22753437:177267,182045,0
x1,563:29027767,22753437
)
x1,563:29300834,22951211
)
x1,563:30160168,23221804
x1,563:30417789,23221804
)
$1,563:30417789,23221804
)
k1,563:30417789,23221804:0
(1,563:30417789,23221804:0,694754,853791
g1,563:30417789,23221804
g1,563:30417789,23221804
$1,563:30417789,23221804
(1,563:30417789,23221804:0,0,0
h1,563:30417789,23221804:0,0,0
h1,563:30417789,23221804:0,0,0
)
$1,563:30417789,23221804
g1,563:30417789,23221804
)
k1,563:30417789,23221804:0
(1,563:30417789,23221804:0,694754,853791
g1,563:30417789,23221804
$1,563:30417789,23221804
h1,563:30417789,23221804:0,0,0
$1,563:30417789,23221804
g1,563:30417789,23221804
)
k1,563:32239289,23221804:1821500
(1,563:32239289,23221804:0,694754,853791
(1,563:32239289,23221804:0,491520,163840
k1,563:30528066,23221804:-1711223
(1,563:30528066,23221804:1711223,491520,163840
x1,563:31984426,23221804
x1,563:32239289,23221804
)
)
)
k1,563:32239289,23221804:0
)
(1,566:16117433,25575424:16121856,455111,0
x1,566:17794064,25575424
k1,564:18075476,25575424:281412
$1,564:18075476,25575424
x1,564:18647179,25575424
$1,564:18649937,25575424
k1,564:18931348,25575424:281411
x1,564:19371896,25575424
k1,564:19653308,25575424:281412
x1,564:20563532,25575424
k1,564:20844944,25575424:281412
x1,564:22628983,25575424
k1,564:22910395,25575424:281412
x1,564:23256281,25575424
x1,564:24841890,25575424
k1,564:25322037,25575424:480147
x1,564:27015054,25575424
k1,565:27296466,25575424:281412
x1,565:28206690,25575424
k1,565:28488101,25575424:281411
x1,565:30545208,25575424
k1,565:30826620,25575424:281412
x1,565:32239289,25575424
k1,565:32239289,25575424:0
)
(1,566:16117433,26361856:16121856,491520,163840
x1,566:17870525,26361856
k1,565:18031465,26361856:160940
x1,565:18472013,26361856
k1,565:18632953,26361856:160940
x1,565:19179088,26361856
x1,565:19816244,26361856
x1,565:20162129,26361856
k1,565:20323069,26361856:160940
x1,565:21965113,26361856
k1,565:22126053,26361856:160940
x1,565:23436777,26361856
k1,565:23597718,26361856:160941
x1,565:24507942,26361856
k1,565:24668882,26361856:160940
x1,565:26452921,26361856
k1,565:26613861,26361856:160940
x1,565:28802040,26361856
x1,565:29220743,26361856
k1,565:29393186,26361856:172443
x1,565:30367126,26361856
k1,565:30528066,26361856:160940
x1,565:32239289,26361856
k1,565:32239289,26361856:0
)
(1,566:16117433,27148288:16121856,455111,127431
x1,566:18669700,27148288
k1,565:18854016,27148288:184316
x1,565:20128330,27148288
k1,565:20312645,27148288:184315
x1,565:21222869,27148288
k1,565:21407185,27148288:184316
x1,565:23464292,27148288
k1,565:23648607,27148288:184315
x1,565:26421151,27148288
k1,565:26605467,27148288:184316
x1,565:27515692,27148288
x1,565:28334894,27148288
k1,565:28519210,27148288:184316
x1,565:30432503,27148288
k1,565:30616818,27148288:184315
x1,565:31144749,27148288
k1,565:31329065,27148288:184316
x1,565:32239289,27148288
k1,565:32239289,27148288:0
)
(1,566:16117433,27934720:16121856,455111,127431
x1,566:16772794,27934720
x1,565:17100475,27934720
x1,565:18247357,27934720
x1,565:18556833,27934720
g1,565:18775286,27934720
x1,565:21305711,27934720
k1,566:32239289,27934720:10933578
g1,566:32239289,27934720
)
(33,9:16117433,29638656:0,40960,40960
(33,9:16117433,29638656:16121856,40960,40960
k33,9:21819065,29638656:5701632
(33,9:21819065,29638656:4718592,40960,40960
g33,9:26537657,29638656
k33,9:21819065,29638656:-4718592
k33,9:22408889,29638656:589824
g33,9:25947833,29638656
k33,9:26537657,29638656:589824
k33,9:21819065,29638656:-4718592
k33,9:22998713,29638656:1179648
g33,9:25358009,29638656
k33,9:26537657,29638656:1179648
k33,9:21819065,29638656:-4718592
k33,9:23588537,29638656:1769472
g33,9:24768185,29638656
k33,9:26537657,29638656:1769472
)
k33,9:32239289,29638656:5701632
)
k33,9:16117433,29638656:-16121856
)
(33,66:16117433,31571968:16121856,442368,147456
k33,66:17019459,31571968:902026
(33,55:17019459,31571968:0,442368,147456
g33,55:17019459,31571968
g33,55:16379577,31571968
g33,55:16117433,31571968
(33,55:16117433,31571968:639882,442368,147456
g33,55:16117433,31571968
g33,55:16117433,31571968
x33,55:16757315,31571968
)
g33,55:17019459,31571968
)
x33,55:17431968,31571968
k33,61:17019459,31571968:-50517
x33,61:17549841,31571968
k33,61:17759519,31571968:209678
x33,61:20184335,31571968
k33,61:20395915,31571968:211580
x33,61:21002119,31571968
k33,61:21211796,31571968:209677
x33,61:21666357,31571968
x33,61:24276629,31571968
k33,61:24488209,31571968:211580
x33,61:24875414,31571968
k33,61:25085092,31571968:209678
x33,61:25708043,31571968
k33,61:25917720,31571968:209677
x33,61:26355534,31571968
x33,61:26928060,31571968
x33,61:27921561,31571968
x33,61:28039434,31571968
k33,61:28251014,31571968:211580
k33,61:28460692,31571968:209678
x33,61:29437354,31571968
k33,61:29647031,31571968:209677
x33,61:30269982,31571968
k33,61:30479660,31571968:209678
x33,61:32239289,31571968
k33,61:32239289,31571968:0
)
(33,66:16117433,32260096:16121856,442368,147456
g33,66:17019459,32260096
x33,66:17768748,32260096
k33,63:17019459,32260096:-16839
x33,63:18479354,32260096
g33,63:18681422,32260096
x33,63:19885591,32260096
g33,63:20087659,32260096
x33,63:21376023,32260096
g33,63:21578091,32260096
$33,63:21578091,32260096
x33,63:22625016,32260096
$33,63:22625016,32260096
x33,63:22793406,32260096
g33,63:22995474,32260096
x33,63:24814086,32260096
g33,63:25016154,32260096
x33,63:26868444,32260096
k33,66:32239289,32260096:5370845
g33,66:32239289,32260096
)
(33,76:16117433,32948224:16121856,442368,147456
k33,76:17019459,32948224:902026
(33,66:17019459,32948224:0,442368,147456
g33,66:17019459,32948224
g33,66:16379577,32948224
g33,66:16117433,32948224
(33,66:16117433,32948224:639882,442368,147456
g33,66:16117433,32948224
g33,66:16117433,32948224
x33,66:16757315,32948224
)
g33,66:17019459,32948224
)
x33,66:17524629,32948224
k33,72:17725349,32948224:200720
x33,72:18710611,32948224
x33,72:18996987,32948224
x33,72:20058185,32948224
k33,72:20259174,32948224:200989
x33,72:20983159,32948224
k33,72:21183879,32948224:200720
x33,72:21992059,32948224
x33,72:22328839,32948224
x33,72:22817397,32948224
x33,72:23154177,32948224
x33,72:23474118,32948224
x33,72:24469211,32948224
k33,72:24670200,32948224:200989
x33,72:25310082,32948224
k33,72:25510802,32948224:200720
x33,72:26887867,32948224
x33,72:27935253,32948224
k33,72:28136242,32948224:200989
k33,72:28336962,32948224:200720
x33,72:29313624,32948224
k33,72:29514344,32948224:200720
x33,72:30238329,32948224
k33,72:30439048,32948224:200719
x33,72:30826253,32948224
k33,72:31026973,32948224:200720
x33,72:32037221,32948224
x33,72:32239289,32948224
k33,76:32239289,32948224:0
)
(33,76:16117433,33636352:16121856,442368,147456
g33,76:17019459,33636352
x33,76:18033394,33636352
x33,76:19080780,33636352
g33,72:19282848,33636352
x33,72:20032137,33636352
k33,74:19282848,33636352:-16839
x33,74:20742743,33636352
g33,74:20944811,33636352
x33,74:22148980,33636352
g33,74:22351048,33636352
x33,74:22780396,33636352
g33,74:22982464,33636352
$33,74:22982464,33636352
x33,74:23680414,33636352
$33,74:23680414,33636352
g33,74:23882482,33636352
x33,74:25734772,33636352
k33,76:32239289,33636352:6504517
g33,76:32239289,33636352
)
(33,86:16117433,34324480:16121856,442368,147456
k33,86:17019459,34324480:902026
(33,76:17019459,34324480:0,442368,147456
g33,76:17019459,34324480
g33,76:16379577,34324480
g33,76:16117433,34324480
(33,76:16117433,34324480:639882,442368,147456
g33,76:16117433,34324480
g33,76:16117433,34324480
x33,76:16757315,34324480
)
g33,76:17019459,34324480
)
x33,76:17583519,34324480
k33,81:17737098,34324480:153579
x33,81:19354915,34324480
x33,81:19977958,34324480
x33,81:20095831,34324480
k33,81:20259109,34324480:163278
x33,81:20873686,34324480
k33,81:21027265,34324480:153579
x33,81:21734503,34324480
x33,81:22796725,34324480
k33,81:22960003,34324480:163278
k33,81:23113583,34324480:153580
x33,81:24090245,34324480
k33,81:24243824,34324480:153579
x33,81:24967809,34324480
k33,81:25121388,34324480:153579
x33,81:25828626,34324480
x33,81:26131728,34324480
x33,81:27041261,34324480
x33,81:27479075,34324480
k33,81:27632655,34324480:153580
x33,81:28112520,34324480
k33,83:28266099,34324480:153579
x33,83:28754430,34324480
k33,83:28908010,34324480:153580
x33,83:30625815,34324480
k33,83:30779394,34324480:153579
x33,83:31528683,34324480
x33,83:32239289,34324480
k33,83:32239289,34324480:0
)
(33,86:16117433,35012608:16121856,442368,147456
g33,86:17019459,35012608
x33,86:18066384,35012608
$33,83:18066384,35012608
x33,83:18234774,35012608
g33,83:18436842,35012608
x33,83:20255454,35012608
g33,83:20457522,35012608
x33,83:22309812,35012608
k33,86:32239289,35012608:9929477
g33,86:32239289,35012608
)
(33,97:16117433,35700736:16121856,442368,147456
k33,97:17019459,35700736:902026
(33,86:17019459,35700736:0,442368,147456
g33,86:17019459,35700736
g33,86:16379577,35700736
g33,86:16117433,35700736
(33,86:16117433,35700736:639882,442368,147456
g33,86:16117433,35700736
g33,86:16117433,35700736
x33,86:16757315,35700736
)
g33,86:17019459,35700736
)
x33,86:17659341,35700736
k33,93:18103363,35700736:444022
x33,93:20811390,35700736
k33,93:21315899,35700736:504509
x33,93:21938850,35700736
k33,93:22382872,35700736:444022
x33,93:22795381,35700736
x33,93:23317844,35700736
x33,93:24703602,35700736
k33,93:25208111,35700736:504509
x33,93:25831062,35700736
k33,93:26275084,35700736:444022
x33,93:26906500,35700736
k33,93:27350522,35700736:444022
x33,93:30366430,35700736
x33,93:31578973,35700736
x33,93:32239289,35700736
k33,93:32239289,35700736:0
)
(33,97:16117433,36388864:16121856,409600,114688
k33,97:17019459,36388864:902026
x33,97:17617197,36388864
k33,93:17797578,36388864:180381
x33,93:18210087,36388864
x33,93:18733461,36388864
x33,93:19272309,36388864
x33,93:20303083,36388864
k33,93:20487802,36388864:184719
k33,93:20668184,36388864:180382
x33,93:21644846,36388864
k33,93:21825227,36388864:180381
x33,93:22389287,36388864
k33,93:22569668,36388864:180381
x33,93:23293653,36388864
k33,93:23474034,36388864:180381
x33,93:23886543,36388864
x33,93:25559018,36388864
k33,93:25739400,36388864:180382
x33,93:26488689,36388864
k33,95:25739400,36388864:-16839
x33,95:27199295,36388864
k33,95:27379676,36388864:180381
x33,95:28583845,36388864
k33,95:28764226,36388864:180381
x33,95:29193574,36388864
k33,95:29373956,36388864:180382
$33,95:29373956,36388864
x33,95:30071906,36388864
$33,95:30071906,36388864
x33,95:30240296,36388864
k33,95:30420677,36388864:180381
x33,95:32239289,36388864
k33,95:32239289,36388864:0
)
(33,97:16117433,37076992:16121856,442368,147456
g33,97:17019459,37076992
x33,97:18871749,37076992
k33,97:32239289,37076992:13367540
g33,97:32239289,37076992
)
(33,104:16117433,37765120:16121856,442368,147456
k33,104:17019459,37765120:902026
(33,97:17019459,37765120:0,442368,147456
g33,97:17019459,37765120
g33,97:16379577,37765120
g33,97:16117433,37765120
(33,97:16117433,37765120:639882,442368,147456
g33,97:16117433,37765120
g33,97:16117433,37765120
x33,97:16757315,37765120
)
g33,97:17019459,37765120
)
x33,97:17634036,37765120
k33,101:17841350,37765120:207314
x33,101:18472766,37765120
k33,101:18680079,37765120:207313
x33,101:20161819,37765120
x33,101:21744685,37765120
k33,101:21951999,37765120:207314
x33,101:22928661,37765120
k33,101:23135974,37765120:207313
x33,101:23767390,37765120
k33,101:23974704,37765120:207314
x33,101:24429265,37765120
x33,101:26939868,37765120
k33,101:27147181,37765120:207313
x33,101:27896470,37765120
k33,103:27147181,37765120:-16839
x33,103:28607076,37765120
k33,103:28814390,37765120:207314
x33,103:30018559,37765120
k33,103:30225872,37765120:207313
x33,103:30655220,37765120
k33,103:30862534,37765120:207314
x33,103:31728874,37765120
k33,103:31936187,37765120:207313
x33,103:32239289,37765120
k33,103:32239289,37765120:0
)
(33,104:16117433,38453248:16121856,442368,147456
g33,104:17019459,38453248
x33,104:18871749,38453248
k33,104:32239289,38453248:13367540
g33,104:32239289,38453248
)
(33,110:16117433,39141376:16121856,442368,147456
g33,110:17019459,39141376
(33,104:17019459,39141376:0,442368,147456
g33,104:17019459,39141376
g33,104:16379577,39141376
g33,104:16117433,39141376
(33,104:16117433,39141376:639882,442368,147456
g33,104:16117433,39141376
g33,104:16117433,39141376
x33,104:16757315,39141376
)
g33,104:17019459,39141376
)
x33,104:17634036,39141376
g33,107:17836104,39141376
x33,107:19498294,39141376
g33,107:19700362,39141376
x33,107:20904531,39141376
g33,109:21106599,39141376
x33,109:21965296,39141376
x33,109:22487305,39141376
g33,109:22689373,39141376
x33,109:23438662,39141376
x33,109:24149268,39141376
g33,109:24351336,39141376
x33,109:25217676,39141376
g33,109:25419744,39141376
x33,109:25722846,39141376
g33,109:25924914,39141376
x33,109:27777204,39141376
k33,110:32239289,39141376:4462085
g33,110:32239289,39141376
)
(33,116:16117433,39829504:16121856,442368,147456
k33,116:17019459,39829504:902026
(33,110:17019459,39829504:0,442368,147456
g33,110:17019459,39829504
g33,110:16379577,39829504
g33,110:16117433,39829504
(33,110:16117433,39829504:639882,442368,147456
g33,110:16117433,39829504
g33,110:16117433,39829504
x33,110:16757315,39829504
)
g33,110:17019459,39829504
)
x33,110:17474020,39829504
k33,114:17684282,39829504:210262
x33,114:18596956,39829504
x33,114:18765346,39829504
x33,114:19473949,39829504
k33,114:19684218,39829504:210269
x33,114:20644041,39829504
x33,114:20980821,39829504
x33,114:21603864,39829504
x33,114:21906966,39829504
k33,114:22117236,39829504:210270
x33,114:23632973,39829504
k33,114:23843243,39829504:210270
$33,114:23843243,39829504
x33,114:24255562,39829504
x33,114:25093872,39829504
$33,114:25093872,39829504
k33,114:25304142,39829504:210270
x33,114:26297643,39829504
k33,114:26507912,39829504:210269
x33,114:26827853,39829504
x33,114:27502778,39829504
x33,114:28580701,39829504
k33,114:28790971,39829504:210270
x33,114:29198475,39829504
k33,114:29408745,39829504:210270
x33,114:29577135,39829504
x33,114:29913915,39829504
x33,114:30369933,39829504
x33,114:30673035,39829504
x33,114:32239289,39829504
k33,114:32239289,39829504:0
)
(33,116:16117433,40517632:16121856,442368,147456
k33,116:17019459,40517632:902026
x33,116:17524629,40517632
k33,114:17743811,40517632:219182
x33,114:17912201,40517632
(33,114:17912201,40517632:303102,380108,0
x33,114:18215303,40517632
)
x33,114:18383693,40517632
k33,114:18602875,40517632:219182
x33,114:19141723,40517632
k33,114:19360905,40517632:219182
x33,114:20438601,40517632
x33,114:21617558,40517632
k33,114:21836740,40517632:219182
x33,114:23352477,40517632
k33,114:23571658,40517632:219181
x33,114:23740048,40517632
x33,114:24076828,40517632
x33,114:24379930,40517632
x33,114:25054855,40517632
x33,114:25694737,40517632
x33,114:25913644,40517632
k33,114:26132826,40517632:219182
x33,114:27750962,40517632
k33,114:27970144,40517632:219182
x33,114:28306924,40517632
x33,114:28626865,40517632
x33,114:29132035,40517632
x33,114:29451976,40517632
x33,114:30214691,40517632
k33,114:30433873,40517632:219182
x33,114:31073755,40517632
k33,114:31292937,40517632:219182
x33,114:32037221,40517632
x33,114:32239289,40517632
k33,116:32239289,40517632:0
)
(33,116:16117433,41205760:16121856,409600,114688
g33,116:17019459,41205760
x33,116:19075636,41205760
g33,114:19277704,41205760
$33,114:19277704,41205760
x33,114:19593322,41205760
$33,114:19610616,41205760
g33,114:19812684,41205760
x33,114:20149464,41205760
x33,114:20974575,41205760
x33,114:21600986,41205760
k33,116:32239289,41205760:10638303
g33,116:32239289,41205760
)
(33,123:16117433,41893888:16121856,442368,147456
k33,123:17019459,41893888:902026
(33,116:17019459,41893888:0,442368,147456
g33,116:17019459,41893888
g33,116:16379577,41893888
g33,116:16117433,41893888
(33,116:16117433,41893888:639882,442368,147456
g33,116:16117433,41893888
g33,116:16117433,41893888
x33,116:16757315,41893888
)
g33,116:17019459,41893888
)
x33,116:17642410,41893888
k33,120:17813919,41893888:171509
x33,120:18436870,41893888
k33,120:18608380,41893888:171510
x33,120:19214584,41893888
k33,120:19386093,41893888:171509
x33,120:19781763,41893888
x33,120:20893137,41893888
k33,120:21064647,41893888:171510
x33,120:22041309,41893888
k33,120:22212818,41893888:171509
x33,120:22835769,41893888
k33,120:23007279,41893888:171510
x33,120:24943764,41893888
k33,120:25115273,41893888:171509
x33,120:25595138,41893888
k33,122:25766648,41893888:171510
x33,122:26515937,41893888
x33,122:27226543,41893888
k33,122:27398052,41893888:171509
x33,122:28037934,41893888
x33,122:28492587,41893888
k33,122:28664097,41893888:171510
x33,122:29817522,41893888
k33,122:29989031,41893888:171509
x33,122:30855371,41893888
k33,122:31026881,41893888:171510
x33,122:32239289,41893888
k33,122:32239289,41893888:0
)
(33,123:16117433,42582016:16121856,442368,147456
g33,123:17019459,42582016
x33,123:18703359,42582016
x33,123:18871749,42582016
k33,123:32239289,42582016:13367540
g33,123:32239289,42582016
)
]
g1,568:32239289,-1310720
)
)
]
(1,568:-1184071,44695552:33423360,0,0
h1,568:-1184071,44695552:33423360,0,0
)
]
]
!79982
}6
Input:34:/Users/katowhiroki/Desktop/MyPaper/OpticalTrap/arXiv/anc/./ms.aux
!85
Postamble:
Count:12069
!27
Post scriptum:


==> anc/ms.tex <==
\documentclass[%
 %reprint,
%superscriptaddress,
%groupedaddress,
%unsortedaddress,
%runinaddress,
%frontmatterverbose, 
%preprint,
%showpacs,preprintnumbers,
%nofootinbib,
%nobibnotes,
%bibnotes,
 amsmath,amssymb,twocolumn,
 aps,prl
%pra,
%prb,
%rmp,
%prstab,
%prstper,
%floatfix,
]{revtex4-1}

\usepackage{color}
\usepackage[dvipdfmx]{graphicx}% Include figure files
\usepackage{wrapfig}
%\usepackage{dcolumn}% Align table columns on decimal point
\usepackage{bm}% bold math
%\usepackage{hyperref}% add hypertext capabilities
%\usepackage[mathlines]{lineno}% Enable numbering of text and display math
%\linenumbers\relax % Commence numbering lines

%\usepackage[showframe,%Uncomment any one of the following lines to test 
%%scale=0.7, marginratio={1:1, 2:3}, ignoreall,% default settings
%%text={7in,10in},centering,
%%margin=1.5in,
%%total={6.5in,8.75in}, top=1.2in, left=0.9in, includefoot,
%%height=10in,a5paper,hmargin={3cm,0.8in},
%]{geometry}
\usepackage{overpic}
\renewcommand{\thefigure}{S.\arabic{figure}}
\renewcommand{\thesection}{S.\Roman{section}}
\renewcommand{\theequation}{S.\arabic{equation}}
\newcommand{\pll}{\parallel}
\newcommand{\pp}{\perp}
\newcommand{\nn}{\nonumber}
\newcommand{\hs}{\hspace{10pt}}
\newcommand{\mr}[1]{\mathrm{#1}}
\newcommand{\lgs}{\langle 0|}
\newcommand{\rgs}{| 0\rangle}
\newcommand{\dg}{\dagger}
\newcommand{\lex}[2]{\langle \bm{#1} #2}
\newcommand{\rex}[2]{ \bm{#1} #2\rangle}
\newcommand{\vd}[4]{ \delta_{\bm{#1}_{#2} \bm{#3}_{#4}}}
\newcommand{\bd}[4]{ \delta_{{#1}_{#2} {#3}_{#4}}}
\newcommand{\red}[1]{\textcolor{red}{#1}}

\begin{document}

\title{Supplemental Material for ``First Principles Study of the Optical Dipole Trap for Two-Dimensional Excitons in Graphane''}% Force line breaks with \\
%\thanks{A footnote to the article title}%

\author{$^1$Hiroki Katow,  $^2$Ryosuke Akashi, $^3$Yoshiyuki Miyamoto, and $^2$Shinji Tsuneyuki}
 %\altaffiliation[Also at ]{Physics Department, XYZ University.}%Lines break automatically or can be forced with \\
%\email{Second.Author@institution.edu}

\affiliation{$^1$Photon Science Center, Graduate School of Engineering, The University of Tokyo, Bunkyo-ku, Tokyo 113-8656, Japan}
\affiliation{
$^2$Department of Physics, The University of Tokyo, 7-3-1 Hongo, Bunkyo-ku, Tokyo 113-8656, Japan
}
\affiliation{%
 $^3$Research Center for Computational Design of Advanced Functional Materials, National Institute
of Advanced Industrial Science and Technology (AIST), Central 2, Tsukuba, Ibaraki 305-8568, Japan
}%

\maketitle

\section{Convergence of GW calculation}
In this section we describe the calculation conditions for first principles calculations by the GW method in our paper.
This section will be informative for possible future verifications of our results, because the GW calculation is computationally 
demanding as huge number of empty bands are required to construct the dielectric function.
%Moreover we need a care for convergence against inter-layer distance when we use a plane wave basis set. 
We need to see the band gap convergence with respective to three parameters: the energy cutoff, number of empty bands, and the number of $k$ points sampled in the Brillouin zone (BZ).
A complete survey of the parameter space spanned by these three parameters is impractical for its computational cost. 
Nevertheless, we individually examine the convergence with respect to one of the three parameters when the remainings are fixed to be small value.
In FIG.~\ref{fig:conv} we show the value of the GW band gap at $\Gamma$ point.
FIG.~\ref{fig:conv}(a) and (b) show the band gap opens wider by increasing the number of empty bands and energy cutoff when constructing dielectric matrix.
FIG.~\ref{fig:conv}(c) shows a contrasting behavior with the increase of sampled number of  $k$ points in the BZ.
Based on this analysis we used a set of parameters: 35 Ry energy cutoff, 2000 empty bands, and $18\times 18\times 1$ $k$ point set.
Provided that the band gap convergence depends independently on the three parameters, we estimate the GW band gap at $\Gamma$ point is converged with an error less than 100 meV with this parameter set.

We finally obtained the energy band gap 6.8eV, which is significantly greater than previously reported values \cite{CATR10,LKEK09,KZO12,LPHPP10} which ranges from 5.4 eV to 6.28 eV.
Partial reasonings for this variation would be the different self-consistency level of the GW approximation (G$_0$W$_0$, G$_0$W, or GW) and the choice of  the exchange-correlation functional used in the DFT calculations.
We however regard the discrepancy is mainly due to the number of empty bands used to construct the dielectric function.     
It remains to be 100 at most in the aforementioned studies while it is 2000 in this work.  
\begin{figure}[htbp]
\begin{center}
\begin{overpic}[clip,width=8cm]{./convergence_inverse.pdf}
\put(0,60){(a)}
\put(35,60){(b)}
\put(70,60){(c)}
\end{overpic}
\caption{Convergence of the band gap at $\Gamma$ point by the GW calculation with respective to the three parameters: energy cutoff $E_{\mathrm cut}$, number of bands $N_b$, and the number of $k$ points $N_{k, total} = N_k\times N_k \times 1$. (a) $E_{\mathrm cut}$ = 100 Ry, $N_k$ = $4$, and $N_b$=200, 1000, 2000, 3000, 4000, 5000, (b) $N_k$=$4$, $N_b$ = 5000 and $E_{\mathrm cut}$= 20, 30, 40, 60, 80, 100 Ry, (c) $E_{\mathrm cut}$ = 30 Ry, $N_b$ = 1000 and $N_k$=4, 8, 12, 16, 20. We note that the vertical axis of (c) is the inverse of the number of $k$ points $N_{k'}$ on the reduced BZ .}
\label{fig:conv}
\end{center}
\end{figure}

\section{Gauge-free formula of the exciton transition dipole matrix in periodic systems}
In this section we introduce a detailed derivation of an extension of the Berry phase formula to calculate the exciton transition dipole matrix in periodic systems.

\subsection{Transition Dipole Matrix of Excitonic States }
%In this subsection we see how the transition dipole matrix of excitonic states depends on the gauge transformation of  Kohn-Sham orbitals. 
As a first step, we introduce an analytical expression of the exciton transition dipole matrix.
We consider the matrix element of a one-body operator $\hat{\cal O}_1$, where
\begin{equation}
\hat{\cal O}_1 = \int d\bm{r}\Psi^\dagger (\bm{r}) {O}_1(\bm{r})\Psi(\bm{r}),
\label{eq:onebody}
\end{equation}
between excitonic states $|S\rangle$ with the Tamm-Dancoff approximation.
These states are given by
\begin{equation}
|S\rangle = \sum_{\bm{k}}^{\rm BZ}\sum_c^{\rm N_c}\sum_v^{\rm N_v}A^S_{\bm{k}vc}a^\dagger_{\bm{k}c}a_{\bm{k}v}|{\rm g.s.}\rangle.
\label{eq:exstates}
\end{equation}
Here $\Psi(\bm{r})$ is a field operator $\Psi(\bm{r}) = \sum_{\bm{k},m} \psi_{\bm{k}m}(\bm{r})a_{\bm{k}m}$. 
$\psi_{\bm{k}m}(\bm{r})$ is a one-particle orbit and $a_{\bm{k}m}$ is an annihilation operator.
The sum of wave vector index $\bm{k}$ runs over the first Brillouin zone and the band index $m$ runs over all bands.
$|{\rm g.s.}\rangle$ is the ground state of the system.
The index $c$ and $v$ run over $N_c$ conduction bands and $N_v$ valence bands in Eq.~(\ref{eq:exstates}).
$|S\rangle$ satisfies the orthonormality condition:
\begin{eqnarray}
\langle S'|S\rangle &=& \sum_{\bm k}^{\rm BZ}\sum_c^{N_c}\sum_v^{N_v}A^{S'*}_{\bm{k}vc}A^{S}_{\bm{k}vc}\\
& =& \delta_{S'S}. 
\label{eq:ONC}
\end{eqnarray}
Then the expectation value of Eq.~(\ref{eq:onebody}) is given by:
\begin{eqnarray}
&&\langle S'|\hat{\cal O}_1|S\rangle \nn \\
 &=& \langle {\cal O}_1\rangle^{\rm e^-}_{S'S}- \langle {\cal O}_1\rangle^{\rm hole}_{S'S}+ \delta_{S'S}\langle {\cal O}_1\rangle^{\rm g.s.}_{SS}
\end{eqnarray}
where
\begin{eqnarray}
\langle {\cal O}_1\rangle^{\rm e^-}_{ S'S} &=&  \sum_{\bm k}^{\rm BZ}\sum_v^{N_v}\sum_{c_1,c_2}^{N_c}A^{S'*}_{\bm{k}vc_1}A^{S}_{\bm{k}vc_2}O_{1,\bm{k}c_1\bm{k}c_2}\\
\langle {\cal O}_1\rangle^{\rm hole}_{ S'S} &=&\sum_{\bm k}^{\rm BZ}\sum_c^{N_c}\sum_{v_1,v_2}^{N_v}A^{S'*}_{\bm{k}v_1c}A^{S}_{\bm{k}v_2c}O_{1,\bm{k}v_2\bm{k}v_1}\\
\langle {\cal O}_1\rangle^{\rm g.s.}_{SS} 
&=& \{\sum_{\bm k}^{\rm BZ}\sum_c^{N_c}\sum_v^{N_v}|A^{S}_{\bm{k}vc}|^2\}\sum_{\bm p}^{\rm BZ}\sum_v^{N_v}O_{1,\bm{p}v\bm{p}v}\nn \\
&=&\langle S|S\rangle \langle {\rm g. s.}|\hat{\cal O}_1|{\rm g.s.}\rangle,
\end{eqnarray}
and $O_{1,\bm{k}n\bm{p}m} = \int d\bm{r} \psi_{\bm{k} n}^*(\bm{r})O_1(\bm{r}) \psi_{\bm{p} m}(\bm{r})$.
Here we assumed that the matrix elements are diagonal with respective to the wave vector.
%Matrix element between excitonic states and the ground state $|\rm g.s.\rangle$ is much simpler and it is given by:
%\begin{eqnarray}
%\langle {\rm g.s.} | \hat{\cal O}_1|S\rangle = \sum_{k}^{\{\rm BZ\}}\sum_{i}^{\rm c. b.}\sum_j^{\rm v. b.}A^S_{\bm{k}ij}O_{1, \bm{k}j\bm{k}i}.
%\end{eqnarray}

%\subsection{Dipole Operator}
%\red{
For calculating the exciton transition dipole matrix, we need the matrix element of the position operator with respect to the Kohn-Sham orbital
\begin{eqnarray}
 \langle \psi_{\bm{k},n}|\bm{r}|\psi_{\bm{k},m} \rangle 
\equiv  \langle \bm{r}\rangle_{\bm{k}n\bm{k}m}, \nn \\
\end{eqnarray} 
where not only the non-diagonal $n\neq m$ but also diagonal $n=m$ cases are concerned. In the former the treatment of King-Smith and Vanderbilt~\cite{KV93} straightforwardly yields
\begin{eqnarray} 
\langle \bm{r}\rangle_{\bm{k}n\bm{k}m}
=i\langle u_{\bm{k},n}|\nabla_{\bm{k}}|u_{\bm{k}m}\rangle
,
\end{eqnarray} 
where $|u_{\bm{k}m}\rangle$ denotes the periodic part of the Bloch state $\bm{k}m$ defined so that $|\psi_{\bm{k},m} \rangle = e^{i\bm{k}\cdot\bm{r}}|u_{\bm{k},m} \rangle$. Also in the latter, use of the same form is justified with a proper limiting operation. Namely, we introduce an infinitesimal wave vector $d\bm{k}$ and execute the following transformation
\begin{eqnarray}
&& (\epsilon_{\bm{k},n}-\epsilon_{\bm{k}+d\bm{k},n})\langle \psi_{\bm{k}+d\bm{k},n}|\bm{r}|\psi_{\bm{k},n} \rangle
 \nn \\
&& = \langle \psi_{\bm{k}+d\bm{k},n}|[\bm{r}, \hat{H}]|\psi_{\bm{k},n} \rangle
\nn \\
&& = \langle \psi_{\bm{k}+d\bm{k},n}|\frac{i\bm{p}}{m}|\psi_{\bm{k},n} \rangle
\nn \\
&&  = i\langle u_{\bm{k}+d\bm{k},n}|e^{-id\bm{k}\cdot\bm{r}}\frac{i(\bm{p}+\bm{k})}{m}|u_{\bm{k},n} \rangle
\nn \\
&&  = i\langle u_{\bm{k}+d\bm{k},n}|[\nabla_{\bm{k}}, \hat{H}_{\bm{k}+d\bm{k}, \bm{k}}]|u_{\bm{k},n} \rangle
.
\label{eq:rmat}
\end{eqnarray}
Here, $\hat{H}$ is the Kohn-Sham Hamiltonian which does not depend on $\bm{k}$ whereas
\begin{eqnarray}
\hat{H}_{\bm{k}+d\bm{k},\bm{k}} = e^{-i(\bm{k}+d\bm{k})\cdot\bm{r}}\hat{H}e^{i\bm{k}\cdot\bm{r}}
.
\end{eqnarray}
$\bm{p}$ is the momentum operator and $m$ is the electronic mass. Recalling that $\hat{H}_{\bm{k},\bm{k}}|u_{\bm{k}, n}\rangle=\epsilon_{\bm{k}, n}|u_{\bm{k}, n}\rangle$, we get
\begin{eqnarray}
&& i\langle u_{\bm{k}+d\bm{k},n}|[\nabla_{\bm{k}}, \hat{H}_{\bm{k}+d\bm{k}, \bm{k}}]|u_{\bm{k},n} \rangle
\nn \\
&&=i(\epsilon_{\bm{k},n}-\epsilon_{\bm{k}+d\bm{k},n})\langle u_{\bm{k}+d\bm{k},n}|e^{-id\bm{k}\cdot\bm{r}}\nabla_{\bm{k}}|u_{\bm{k},m} \rangle
.
\end{eqnarray}
Taking the limit $d\bm{k}\rightarrow 0$ after dividing this and the first line of Eq.~(\ref{eq:rmat}) by the common factor $\epsilon_{\bm{k},n}-\epsilon_{\bm{k}+d\bm{k},n}$ we arrive at the same expression.
%}

Then the matrix element of exciton transition dipole matrix can be expressed as
\begin{eqnarray}
&&\bm{e}_{\bm{q}}\cdot \langle S'|\int d\bm{r} \Psi^\dagger(\bm{r})\bm{r}\Psi(\bm{r})|S\rangle \nn \\
&\simeq& i\bm{e_q}\cdot \sum^{\rm BZ}_{\bm{k}}\{\mr{tr}A^S_{\bm{k}}\bm{D}^c_{\bm{k}}A^{S'\dg}_{\bm{k}}-\mr{tr}A^{S'\dg}_{\bm{k}}\bm{D}^v_{\bm{k}}A^S_{\bm{k}}\},
\label{eq:ex_dipole1}
\end{eqnarray}
where we defined 
\begin{eqnarray}
\bm{D}^c_{\bm{k}c_1c_2} = \langle u_{\bm{k}c_2}|\nabla_{\bm{k}}|u_{\bm{k}c_1}\rangle\nn\\
\bm{D}^v_{\bm{k}v_1v_2} =  \langle u_{\bm{k}v_2}|\nabla_{\bm{k}}|u_{\bm{k}v_1}\rangle,
\end{eqnarray}
for $S\neq S'$. $\bm{e}_{\bm{q}} = \bm{q}/|\bm{q}|$ is a unit vector parallel to  $\bm{q}$ direction.
$A_{\bm{k}}^S$ is a $N_v\times N_c$ matrix notation of the excitonic wave function $A_{\bm{k}vc}^S$.



\subsection{Gauge Transformation of the Kohn-Sham Orbitals}
The Kohn-Sham energies, and the GW quasi-particle energies based on it, are invariant under a unitary formation of orbitals 
\begin{equation}
\psi_{\bm{k}i}(\bm{r}) = \sum_j^N U_{\bm{k}ij}\tilde{\psi}_{\bm{k}j}(\bm{r}).
\label{eq:phase}
\end{equation} 
Here $U_{\bm{k}ij}$ is a  unitary matrix whose non-diagonal elements are non-zero only if the corresponding energy levels are degenerate.
Hereafter we denote Eq. (\ref{eq:phase}) as a gauge transformation of the Kohn-Sham Orbitals. 
Consequently, independent DFT calculations in principle provide a different gauge at each calculation.  

The excitonic wave function $A^S_{\bm{k}vc}$ is an eigenstate of the Bethe-Salpeter equation (BSE):
\begin{eqnarray}
&&\Omega_S A^S_{\bm{k}vc} \nn \\
&=& (E_{\bm{k}c}-E_{\bm{k}v})A^S_{\bm{k}vc}+\sum_{\bm{k'}v'c'} \langle \bm{k}vc|K^{eh}|\bm{k}'v'c'\rangle A^S_{\bm{k'}v'c'} .\nn \\
\label{eq:BSE}
\end{eqnarray}
where $\Omega_S$ is an energy eigenvalue and $E_{\bm{k}c}$ ($E_{\bm{k}v}$) is the quasi-particle energy given by the GW calculation. 
$K^{eh}$ is the electron-hole interaction kernel and $|\bm{k}vc\rangle = |\psi_{\bm{k}v}\psi_{\bm{k}c}\rangle$.

We can verify that the eigenvalue of BSE in Eq.~(\ref{eq:BSE}) is invariant under a gauge transformation Eq.~(\ref{eq:phase}) as well.
Under the transformation Eq.~(\ref{eq:phase}), the BSE in Eq.~(\ref{eq:BSE}) transforms as
\begin{eqnarray}
\Omega_S A^S_{\bm{k}vc} &=& 
(E_{\bm{k}c}-E_{\bm{k}v})A^S_{\bm{k}vc} \nn \\
&+&\sum_{\bm{k'}c'c_1c_2v'v_1v_2} U_{\bm{k}cc_1}^*U_{\bm{k}vv_1}U_{\bm{k}'c'c_2}U^*_{\bm{k}'v'v_2} \nn \\
&&\times \langle \bm{k}\tilde{c}_1\tilde{v}_1|K^{eh}|\bm{k}'\tilde{c}_2\tilde{v}_2\rangle A^S_{\bm{k'}v'c'}.\nn \\
%\label{eq:ex_dipole2}
\end{eqnarray}
By multiplying a factor $U_{\bm{k}c_3c}U_{\bm{k}v_3v}^*$ on both sides and summing up about $c$ and $v$, a new excitonic wave function $\tilde{A}^S_{\bm{k}cv}$ where
\begin{eqnarray}
\tilde{A}_{\bm{k}}^S=U^{v\dg}_{\bm{k}}A^S_{\bm{k}}U_{\bm{k}}^{c}
\label{eq:Aphase}
\end{eqnarray}
becomes an eigenstates of Eq.~(\ref{eq:BSE}) with an eigenvalue $\Omega_S$. 
Here  $U^{c(v)}_{\bm{k}}$ is an $N_c\times N_c$ ($N_v\times N_v$) unitary matrix whose indices rans over conduction (valence) bands.
We note that the transformations Eq.~(\ref{eq:phase}) and Eq.~(\ref{eq:Aphase}) are, in general, different from the unitary transformation of degenerate excitonic states :
\begin{eqnarray}
|S'_m\rangle = \sum_n U_{mn}|S_n\rangle.
\label{eq:ex_unitary}
\end{eqnarray}
Here $U_{mn}$ is a unitary transformation and $\{|S_n\rangle\}$ are a set of degenerate excitonic states. 

By the gauge transformation described by Eq.~(\ref{eq:phase}) and Eq.~(\ref{eq:Aphase}), Eq.~(\ref{eq:ex_dipole1}) transforms as 
\begin{eqnarray}
&&\langle S'|\int d\bm{r} \Psi^\dagger(\bm{r})\bm{r}\Psi(\bm{r})|S\rangle \nn \\
&\simeq&\sum_{\bm{k}}\{\mr{tr}\tilde{A}^S_{\bm{k}}\tilde{\bm{D}}^c_{\bm{k}}\tilde{A}^{S'\dg}_{\bm{k}}-\mr{tr}\tilde{A}^{S'\dg}_{\bm{k}}\tilde{\bm{D}}^v_{\bm{k}}\tilde{A}^S_{\bm{k}}\} +\bm{C}_{S'S}\nn \\
\label{eq:ex_dipole2}
\end{eqnarray}
where
\begin{eqnarray}
\bm{D}^c_{\bm{k}} = U^c_{\bm{k}}\tilde{\bm{D}}_{\bm{k}}^cU^{c\dg}_{\bm{k}}+(\nabla_{\bm{k}}U^c_{\bm{k}})U^{c\dg}_{\bm{k}}\\
\bm{D}^v_{\bm{k}} = U^v_{\bm{k}}\tilde{\bm{D}}_{\bm{k}}^vU^{v\dg}_{\bm{k}}+(\nabla_{\bm{k}}U^v_{\bm{k}})U^{v\dg}_{\bm{k}}.
\end{eqnarray}
The third term of Eq.~(\ref{eq:ex_dipole2}) is given by
\begin{eqnarray}
\bm{C}_{S'S}&=&\sum_{\bm{k}} \{ \mr{tr}(\nabla_{\bm{k}}\tilde{A}^S_{\bm{k}})\tilde{A}^{S'\dg}_{\bm{k}}- \mr{tr}(\nabla_{\bm{k}}A^{S}_{\bm{k}})A^{S'\dg}_{\bm{k}} \}\nn \\
&=&\sum_{\bm{k}}\{ \mr{tr}\tilde{A}^S_{\bm{k}}U^{c\dg}_{\bm{k}}(\nabla_{\bm{k}}U^c_{\bm{k}})\tilde{A}^{S'\dg}_{\bm{k}}- \mr{tr}\tilde{A}^{S'\dg}_{\bm{k}}U^v_{\bm{k}}(\nabla_{\bm{k}}U^{v\dagger}_{\bm{k}})\tilde{A}^{S}_{\bm{k}}\}.\nn\\
\label{eq:correction}
\end{eqnarray}
This result means the exciton transition dipole matrix in independent calculations, in which the expressions of the Bloch states may differ by the unitary transformation, can vary by the term $\bm{C}_{S'S}$.
$\bm{C}_{S'S}$ of Eq.~(\ref{eq:correction}) cannot be evaluated as Resta demonstrated for the counterpart in the ground state \cite{R94}. As a numerical aspect the continuity of gauge transformation Eq.(\ref{eq:phase}) on $\bm{k}$ space is not guaranteed and it would be difficult to directly compute $\bm{C}_{S'S}$. Thus, at this point, we do not have efficient way to calculate this factor and ignore it, though its physical interpretation is roughly given later.

Despite the abovementioned gauge-dependent nature of the transition dipole moment, we were able to construct its gauge-free formula on discretized $\bm{k}$-point mesh points, where the gauge dependence is shown to be negligible in the dense $\bm{k}$ point limit. We formulate this in the next subsection.

%This result means that we will obtain different values of the transition need to evaluate a correction term   
%we discuss the property of electron contribution 
%\begin{eqnarray}
%\langle {\bm{r}}\rangle_{ S'S}^{\rm e^-} &=&  \sum_{\bm p}^{\rm \{BZ\}}\sum_n^{\rm v.b.}\sum_{m,i}^{\rm c.b.}(A^{S'}_{\bm{p}mn})^*A^{S}_{\bm{p}in}\langle\bm{r}\rangle_{\bm{p}m\bm{p}i}\nn \\
%&=&\sum_{\bm p}^{\rm \{BZ\}}\sum_n^{\rm v.b.}\sum_{m,i}^{\rm c.b.}(A^{S'}_{\bm{p}mn})^*A^{S}_{\bm{p}in}i\langle u_{\bm{p}_m} |\nabla_{\bm{p}}|u_{\bm{p}i}\rangle, \nn \\
%\end{eqnarray}
%under the phase transformation Eq.~(\ref{eq:phase}).
%It transforms as:
%\begin{eqnarray}
%\langle {\bm{r}}\rangle_{ S'S}^{\rm e^-} &=& \sum_{\bm p}^{\rm \{BZ\}}\sum_n^{\rm v.b.}\sum_{m,i}^{\rm c.b.}(B^{S'}_{\bm{p}mn})^*C_{\bm{p}m}C_{\bm{p}n}^*B^{S}_{\bm{p}in}C_{\bm{p}i}^*C_{\bm{p}n}\nn \\
%&\times&i\langle \tilde{u}_{\bm{p}_m} |C_{\bm{p}m}^*\nabla_{\bm{p}}C_{\bm{p},i}|\tilde{u}_{\bm{p}i}\rangle.
%\label{eq:edipole}
%\end{eqnarray}
%$\nabla_{\bm{p}}$ does not commute with $C_{\bm{p},i}$ thus the transition dipole matrix is not invariant under this transformation.
\red{
\subsection{Gauge Free Formula of the Exciton Transition Dipole Matrix}
}
In practical calculations we evaluate the differential of wave vector $\bm{k}$ in Eq.~(\ref{eq:ex_dipole1}) by a finite difference of $\bm{k}$ on the BZ.
For the first term of Eq.~(\ref{eq:ex_dipole1}):
\begin{eqnarray}
&&\bm{e}_{d\bm{k}} \cdot \sum_{\bm{k}}^{\rm BZ}{\rm tr}\bm{D}_{\bm{k}}^cA^{S'\dg}_{\bm{k}}A^S_{\bm{k}}\nn\\
&\simeq&\sum_{\bm{k}}^{\rm BZ}\sum_v^{N_v}\sum_{c_1c_2}^{N_c} 
\frac{\langle u_{\bm{k}c_2}| \{|u_{\bm{k}+d\bm{k}c_1}\rangle - |u_{\bm{k}c_1}\rangle\}}{|d\bm{k}|}
A^{S'\dg}_{\bm{k}c_2v}A^S_{\bm{k}vc_1} 
\nn\\
&=&\frac{1}{|d\bm{k}|}\sum_{\bm{k}}^{\rm BZ}{\rm tr}T^{S'S}_{e^-}
\label{eq:trace}
\end{eqnarray}
where the matrix $T^{S'S}_{e^-}$ is defined by
\begin{eqnarray}
T^{S'S}_{e^-,c_1c_2}(\bm{k},\bm{k}+d\bm{k}) =\sum_{c}^{N_c}\sum_{v}^{N_v}\langle u_{\bm{k}c} |u_{\bm{k}+d\bm{k}c_1}\rangle A^{S'\dg}_{\bm{k}cv}A^{S}_{\bm{k}vc_2} \nn \\
\label{eq:Tmatrix}
\end{eqnarray}
%This notation using the matrix $T_{S'S}$ is convenient for later discussion.
We used the orthonormality of excitonic wave function Eq.~(\ref{eq:ONC}) to omit the second term in second line of Eq.~(\ref{eq:trace}).
We thus obtain
\begin{eqnarray}
&&-id\bm{k}\cdot \langle S'|\hat{\bm{r}}|S\rangle \nn\\
&\simeq& \sum_{\bm{k}}^{\rm BZ}[ {\rm tr}\{T_{\rm e^-}^{S'S}(\bm{k},\bm{k}+d\bm{k})\}-{\rm tr}\{T_{\rm h^+}^{S'S}(\bm{k},\bm{k}+d\bm{k})\}]\nn\\
\label{eq:dipdef}
\end{eqnarray}
for $S'\neq S$.
Here 
\begin{eqnarray}
T^{S'S}_{h^+,v_1v_2}(\bm{k},\bm{k}+d\bm{k}) =\sum_{c}^{N_c}\sum_{v}^{N_v}\langle u_{\bm{k}v} |u_{\bm{k}+d\bm{k}v_1}\rangle A^{S}_{\bm{k}vc}A^{S'\dg}_{\bm{k}cv_2}.\nn \\
\label{eq:Tmatrix2}
\end{eqnarray}


We need to reformulate Eq.~(\ref{eq:dipdef}) so as not to depend on the gauge transformation Eq.~(\ref{eq:phase}) and Eq.~(\ref{eq:Aphase}).
We exploit a relation for a regular matrix $P$ :
\begin{eqnarray}
\det\{e^{P}\} = e^{{\rm tr} P}.
\end{eqnarray}
By taking a logarithm of both sides and replacing $P$ by $P = \ln Q$,
\begin{eqnarray}
\ln\det Q  = {\rm tr}\ln Q.
\end{eqnarray}
A matrix $\ln Q$ is defined so as to satisfy a relation $Q = e^{\ln Q}$.
When $Q$ is sufficiently close to a unit matrix we can expand it up to the  the first order of the Taylor expansion as follows.
\begin{eqnarray}
{\rm tr}\ln Q = {\rm tr}\ln\{I + V\} \simeq  {\rm tr}V
\label{eq:lnQ-expand}
\end{eqnarray}
which is justified as long as the eigenvalue of regular matrix $V$ is much smaller than unity.
In our case we can generally expect matrix elements $|T^{S'S}_{e^-(h^+),mn}|\ll 1$ so that the above approximation is applicable. 

The key point of the gauge-free formalism of King-Smith and Vanderbilt~\cite{KV93} is to make the factor $Q$ entering the $\bm{k}$ point summation in a form $\ln {\rm det}Q(\bm{k}, \bm{k}+\bm{dk})$ so that it transforms by the unitary transformation as
\begin{eqnarray}
&&Q(\bm{k},\bm{k}+d\bm{k}) \nn \\
&&\rightarrow \tilde{Q}(\bm{k},\bm{k}+d\bm{k}) =U(\bm{k}+d\bm{k})Q(\bm{k},\bm{k}+d\bm{k}) U^\dagger(\bm{k}). \nn \\
\label{eq:Q-transform}
\end{eqnarray}
With this property, the summation of $\ln {\rm det}Q(\bm{k}, \bm{k}+\bm{dk})$ along a closed $k$ point path parallel to $\bm{dk}$ on the BZ is invariant under the unitary transformation as follows
\begin{eqnarray}
&& \sum_{i}^{N_k}\ln {\rm det}Q(\bm{k}, \bm{k}+\bm{dk})\nn \\
&=& \ln \det  \prod_i^{N_k} Q(\bm{k}_i,\bm{k}_{i+1})\nn \\
 &=& \ln \det \left[  Q(\bm{k}_1,\bm{k}_{2})  Q(\bm{k}_2,\bm{k}_{3}) \cdots Q(\bm{k}_{N_k-1},\bm{k}_{1})\right]
 \end{eqnarray}
To apply their recipe, we introduce an auxiliary matrix $W_{e^-(h^+)}$\footnote[1]{ A similar quantity called $U(1)$ link variable is introduced in \cite{FHS05} to compute gauge invariant Chern numbers on discretized $k$ points. }
\begin{eqnarray}
&&W_{e^-(h^+),mn}(\bm{k}, \bm{k}+\bm{dk})
\nn \\
&&= \delta_{mn}\langle u_{\bm{k}m}| u_{\bm{k}+d\bm{k}m}\rangle/|\langle u_{\bm{k}m}| u_{\bm{k}+d\bm{k}m}\rangle | \nn\\
\label{eq:W-def}
\end{eqnarray}
The matrix indices run over conduction bands for $W_{ e^-}$ and valence bands for  $W_{h^+}$, respectively. The following identity then holds
\begin{eqnarray}
\sum_{\bm{k}}^{\rm BZ}{\rm tr}\ln W_{e^-(h^+)}(\bm{k},\bm{k}+d\bm{k}) &=& \sum_{\bm{k}}^{\rm BZ} \ln \det W_{e^-(h^+)}(\bm{k},\bm{k}+d\bm{k})\nn\\
&=&0
.
\label{eq:W-identity}
\end{eqnarray}
Tracking backward the approximation Eq.~(\ref{eq:lnQ-expand}) with $V=T^{S'S}_{e^-(h^+),mn}$ and using the identity Eq.~(\ref{eq:W-identity}), we get
\begin{eqnarray}
&&\sum^{\rm BZ}_{\bm{k}}\mathrm{tr}T^{SS'}(\bm{k},\bm{k}+d\bm{k})\nn \\
&\simeq& \sum^{\rm BZ}_{\bm{k}} {\rm tr} [\ln\{I+T^{SS'}(\bm{k},\bm{k}+d\bm{k})\} + \ln W(\bm{k},\bm{k}+d\bm{k})]\nn \\
&=& \sum^{\rm BZ}_{\bm{k}} {\rm tr} \ln\{W(\bm{k},\bm{k}+d\bm{k})\nn\\
&&+W(\bm{k},\bm{k}+d\bm{k})T^{SS'}(\bm{k},\bm{k}+d\bm{k})\} \nn \\
&=& \sum^{\rm BZ}_{\bm{k}} {\rm tr} \ln\{Q(\bm{k},\bm{k}+d\bm{k}) \nn \\
&&+(W(\bm{k},\bm{k}+d\bm{k})-I)T^{SS'}(\bm{k},\bm{k}+d\bm{k})\}
.
\label{eq:T-transform}
\end{eqnarray}
The matrix thus defined
\begin{eqnarray}
Q(\bm{k},\bm{k}+d\bm{k})
\equiv
W(\bm{k},\bm{k}+d\bm{k})+T^{S'S}(\bm{k},\bm{k}+d\bm{k})
\nn \\
\end{eqnarray}
clearly conforms to the transformation rule Eq.~(\ref{eq:Q-transform}) [see Eqs.~(\ref{eq:Tmatrix}), (\ref{eq:Tmatrix2}) and (\ref{eq:W-def})]. Here we abbreviated the subscript $e^-(h^+)$ of matrices $W$ and $T$ for simplicity. The second term of the last line of Eq.~(\ref{eq:T-transform}) can be neglected if $W_{e^-}(\bm{k},\bm{k}+d\bm{k})-I = O(d\bm{k})$. 
This condition is satisfied if $W_{e^-}(\bm{k},\bm{k}+d\bm{k})$ smoothly approaches $I$ when $d\bm{k} \rightarrow 0$. We then get
\begin{eqnarray}
\sum^{\rm BZ}_{\bm{k}}\mathrm{tr}T^{SS'}(\bm{k},\bm{k}+d\bm{k})
&\simeq& \sum^{\rm BZ}_{\bm{k}} {\rm tr} \ln Q(\bm{k},\bm{k}+d\bm{k})
\nn \\
&=& \ln \prod^{\rm BZ}_{\bm{k}}  {\rm det} Q(\bm{k},\bm{k}+d\bm{k})
\nn \\
\end{eqnarray}





Finally we obtain the exciton transition dipole matrix
\begin{eqnarray}
&& \sum_{\bm{k}_\perp}i[ \ln\prod_{k_\parallel}\det\{T^{S'S}_{e^-}+W_{e^-}\}-\ln\prod_{\bm{k}_{\parallel}}\det\{T^{S'S}_{h^+}+W_{h^+}\}]\nn \\
&&\simeq d\bm{k}\cdot \langle S' |\hat{\bm{r}}|S\rangle,
\end{eqnarray}
where $\bm{e}_{d\bm{k}} = d\bm{k}/|d\bm{k}|$ and $\bm{k}_{\parallel}$ $(\bm{k}_{\perp})$ indicates wave vectors being parallel (perpendicular) to $d\bm{k}$.
When the system satisfies the time-reversal symmetry the excitonic wave function can always be real and hence  $\langle S' |\hat{\bm{r}}|S\rangle$ can be a real value.
In this case the final result becomes 
\begin{eqnarray}
&&d\bm{k}\cdot \langle S' |\hat{\bm{r}}|S\rangle \simeq \nn \\
 &&\sum_{\bm{k}_\perp}\Im[ \ln\prod_{k_\parallel}\det\{T^{S'S}_{e^-}+W_{e^-}\}-\ln\prod_{k_{\parallel}}\det\{T^{S'S}_{h^+}+W_{h^+}\}]\nn \\
\label{eq:Berry}
\end{eqnarray}
The right hand side is a phase factor summed over the Brillouin zone and this expression corresponds to a natural expansion of the Berry phase formula developed by King-Smith and Vanderbilt\cite{KV93}. 
By taking the path of discrete $k$-point grid to be cyclic in the Brillouin zone, Eq.~(\ref{eq:Berry}) can be independent from the unitary transformation Eq.~(\ref{eq:phase}) and Eq.~(\ref{eq:Aphase}).    


\subsection{Truncation of Conduction Band Number }
For practical calculations we can only use finite number of bands to construct $W_{e^-}$ and $T^{S'S}_{e^-}$.
Nevertheless, in general, it is difficult to grouping a set of conduction bands which is energetically separated from the rest.
When the bands which we sampled are degenerate with omitted bands at more than one $k$ point, the resulting exciton  transition dipole matrix in Eq.~(\ref{eq:Berry}) is not invariant under the unitary transformation Eq.~(\ref{eq:phase}) and Eq.~(\ref{eq:Aphase}).
To avoid this difficulty we sampled a uniform $k$ point set which is shifted by a half grid from the $\Gamma$ point to avoid high symmetry axes and the resulting band degeneracy.
This treatment enabled us to find a well separated conduction band from higher energy bands at least 10 meV at any $k$ points.
In this paper energetically lowest three conduction bands and highest three valence bands, and $36\times36\times1$ $k$ points are used.     

\subsection{Numerical Results}
\begin{figure}[htbp]
\begin{center}
\begin{overpic}[clip,width=8cm]{./summary.pdf}
\put(0,60){(a)}
\put(60,60){(b)}
\end{overpic}
\caption{When the $k$ point sampling number $N_{k,total}$ is given by $N_{k, total} = N_k\times N_k \times 1$ on full BZ, (a)$N_k$ dependency of exciton energy levels and (b) $N_k$ dependency of $\sqrt{{\rm tr}D_{xx}}$ (blue) and $\sqrt{{\rm tr}D_{yy}}$ (green) are plotted.
The energy levels are measured from the valence band maximum.}
\label{fig:dipole}
\end{center}
\end{figure}

\begin{table}[htb]
\begin{center}
	\begin{tabular}{c}
	
	\begin{minipage}{1.0\hsize}
	\begin{tabular}{ccccc}
		$S'$ & $S$ & $d^x_{S'S}$ & $d^y_{S'S}$ & $d^z_{S'S}$ \\ \hline \hline
		$ E_{u,a} $ & $E_{g,a}$ & -0.07 & 0.04 & 4.59  \\
		$ E_{u,a} $ & $E_{g,b}$ & 0.11 & 0.18 & 0.00 \\
		$E_{u, a} $ & $ A_{2g}$ & -7.71 & -13.3 & 0.00\\ 
		$E_{u,b} $ & $ E_{g,a} $ &0.11 & 0.19 & 0.00 \\
		$ E_{u,b} $ & $ E_{g,b}$ &0.07 & -0.04 & 4.59\\
		$ E_{u,b} $ & $ A_{2g} $ &-1.56 & 0.97 & 0.00\\
		\\ 
		%$ E_{u,a} $ & $E_{g,a}^2$ & -6.78 & 4.00 & 0.05\\
		%$ E_{u,a} $ & $E_{g,b}^2$ & -7.97 & -13.7 & 0.00\\		
%	\end{tabular}
%	\end{minipage}
%	\begin{minipage}{0.5\hsize}
%	\begin{tabular}{ccccc}
		$S'$ & $S$ & $\sqrt{{\rm tr} D_{xx}}$ & $\sqrt{{\rm tr} D_{yy}}$ & $\sqrt{{\rm tr} D_{zz}}$\\ \hline \hline
		$E_u$ & $E_g$ & 0.13 & 0.18 & 4.59 \\
		$E_u$ & $A_{2g}$ & 7.87 & 13.3 & 0.00 \\
		$E_u$ & $E_g^2$ & 15.1 & 20.4 & 0.00 \\
		% S & S' & $d^x_{SS'}$ & $d^y_{SS'}$ & $d^z_{SS'}$\\ \hline \hline
		 %$E_{u,b} $ & $ E_{g,a}^1 $ &0.11 & 0.19 & 0.00 \\
		 %$ E_{u,b} $ & $ E_{g,b}^1$ &0.07 & -0.04 & 4.59\\
		 %$ E_{u,b} $ & $ A_{2g} $ &-1.56 & 0.97 & 0.00\\ 
		 %$E_{u,b} $ & $ E_{g,a}^2 $ &8.10 &13.9 & 0.00 \\
		 %$ E_{u,b} $ & $ E_{g,b}^2$& -7.18 &4.23 & 0.05 \\		 
	\end{tabular}	
	\end{minipage}
	
	\end{tabular}
	\caption{Transition dipole matrix $d^i_{SS'} = \langle S |r_i|S'\rangle$ ($i = x,y,z$) in unit of Bohr between two excitonic states $|S(S')\rangle$ are shown in the upper table. Indices $a$ and $b$ indicates doubly degenerate state of the $E_u$ and $E_g$ exciton.
	The traces of $D_{ij} = d^{i\dagger}d^j$, (i, j = $x, y, z$), where $D_{ij}$ is $2\times2$ or $2\times1$ matrix in this case, are shown in the lower table. }  
	\label{tab:dipole}
	\end{center}
\end{table}

We provide our numerical results of the Bethe-Salpeter calculation and the exciton transition dipole matrix in the form of $\sqrt{{\rm tr}D_{ii}}$ ($i = x,y,z$)  between $E_u$ and $A_{2g}$ exciton in FIG.~\ref{fig:dipole}.
${\rm tr}D_{ij}$ is given by :
\begin{eqnarray}
 {\rm tr }D_{ij} = {\rm tr} d^{i\dagger}d^j
 \label{eq:dip_mat}
\end{eqnarray}
where the exciton transition dipole matrix $d^i_{S'S} = \langle S' |r_i|S\rangle$, ($i = x, y, z$) is a $N_{S'}\times N_{S}$ matrix. 
$N_{S(S')}$ is the dimension of irreducible representation $S$($S'$).
Eq.~(\ref{eq:dip_mat}) is invariant under the unitary transformation of excitonic states Eq.~(\ref{eq:ex_unitary}).
We confirmed that the exciton energy levels are well converged by using $36\times36\times1$ sampled $k$ points.
This is contrasting to the  sensitivity of dipole on it as shown in FIG.~\ref{fig:dipole}(b).
We are considering that the possible explanation of the sensitivity is due to the weakly violated symmetry of the excitonic wave functions.
As we mentioned in the main part of our paper, the way of interpolating matrix elements from the coarse $k$ point grid to fine grid violates the symmetry.
We also note that two independent BSE calculations, potentially distinct by Eq.~(\ref{eq:phase}) and Eq.~(\ref{eq:Aphase}),  provided exciton transition dipole matrices whose magnitude are identical within $\pm0.075\%$ except their sign.
It supports the validity of our formulation.  
Further improvements of numerical accuracy will be achieved by projecting excitonic wave functions on the basis of given symmetry group of the system.
It will be our future work. 
Raw values of $d^i_{S'S}$ are given in TABLE \ref{tab:dipole}.
While $d^i_{SS'}$ is not invariant under the unitary transformation of excitonic states Eq.~(\ref{eq:ex_unitary}), showing it is informative for evaluating accuracy of our approach.

\subsection{Quantum of Polarizability}
There is a problem about multivalued nature of logarithmic function, {\it i.e.~}Eq.~(\ref{eq:Berry}) possesses an ambiguity in its definition by $2\pi m$ where $m$ is an integer.
We need to see details.
By definition the electronic transition dipole matrix in volume $N^3\Omega$ is given by multiplying $e/|d\bm{k}|$ to Eq.~(\ref{eq:Berry}), where $|d\bm{k}|= 2\pi/Na$.
Then the ambiguity   $2\pi m$ of Eq.~(\ref{eq:Berry}) becomes
\begin{eqnarray}
eN\bm{R} = eN\sum_i m_i \bm{a}_i 
\label{eq:PQuantum}
\end{eqnarray}
where $e$ is the charge of electron and $\bm{a}_i$ is the $i$ th unit lattice vector.
Eq.~(\ref{eq:PQuantum}) is the very quantity which Resta and Vanderbilt called the ``Quantum of Polarizability".
For sufficient number of $\bm{k}$ point sampling $N$, Eq.~(\ref{eq:PQuantum}) become an unphysically huge value and easy to recognize and omit it. 
Thus it needs not to be concerned in our case. 

\subsection{Augmented Transition Dipole Moment}
The gauge transformation formula Eq.~(\ref{eq:ex_dipole2}) implies that the following form is exactly gauge invariant
\begin{eqnarray}
\int d^3\bm{k} \{\mr{tr}A^S_{\bm{k}}\bm{D}^c_{\bm{k}}A^{S'\dg}_{\bm{k}}-\mr{tr}A^{S'\dg}_{\bm{k}}\bm{D}^v_{\bm{k}}A^S_{\bm{k}}+\mr{tr}(\nabla_{\bm{k}}A^S_{\bm{k}})A^{S'\dg}_{\bm{k}}\}
\nn \\
.
\label{eq:aug-dipole}
\end{eqnarray}
Thus far we have shown that the conventional definition of the exciton dipole matrix, which is composed of only the first and second terms, can be calculated in a gauge-invariant fashion. But it would be worth mentioning the physical origin of the third term.

Actually, the gauge dependence of the conventional exciton dipole matrix is the drawback of the dipole approximation for the light-exciton interaction. We can see this point by recalling that the coupling of excitonic states with electromagnetic wave beyond the dipole approximation is proportional to
$$
\lex{0}{S'}|\int d\bm{r} \psi^\dg(\bm{r})e^{-i\bm{q}\cdot\bm{r}}\psi(\bm{r})|\rex{q}{S}
$$
and the first order expansion with respect to $\bm{q}$ gives us
\begin{eqnarray}
&&\lex{0}{S'}|\int d\bm{r} \psi^\dg(\bm{r})e^{-i\bm{q}\cdot\bm{r}}\psi(\bm{r})|\rex{q}{S} \simeq \nn\\
&&\bm{q}\cdot \int d^3\bm{k} \{\mr{tr}A^S_{\bm{k}}\bm{D}^c_{\bm{k}}A^{S'\dg}_{\bm{k}}-\mr{tr}A^{S'\dg}_{\bm{k}}\bm{D}^v_{\bm{k}}A^S_{\bm{k}}+\mr{tr}(\nabla_{\bm{k}}A^S_{\bm{k}})A^{S'\dg}_{\bm{k}}\}.\nn \\
\label{eq:ex_pw}
\end{eqnarray}
Here the notation $|\bm{q}S\rangle$ indicates an excitonic states with the center-of-mass wave vector $\bm{q}$ :
\begin{eqnarray}
|\bm{q} S\rangle = \sum_{\bm{k}_c,\bm{k}_v}^{\rm BZ}\sum_c^{N_c}\sum_v^{N_v} A^S_{\bm{k}_vv\bm{k}_cc}a^\dg_{\bm{k}_cc}a_{\bm{k}_vv}|{\rm g.s.}\rangle
\end{eqnarray}
where $\bm{k}_c-\bm{k}_v = \bm{q}$.
$\bm{k}_c$ ($\bm{k}_v$) indicates the wave vector of electron (hole). 
$\bm{q}$ is the wave vector of electromagnetic wave, which is much smaller than reciprocal lattice vectors. 
We thus obtain the gauge-invariant quantity in Eq~(\ref{eq:ex_pw}).

The third term of  Eq.~(\ref{eq:ex_pw}) compensates and recover the independence on the gauge transformation Eq.~(\ref{eq:phase}) and Eq.~(\ref{eq:Aphase}). 
 
The third term $\mr{tr}(\nabla_{\bm{k}}A^S_{\bm{k}})A^{S'\dg}_{\bm{k}}\}$ in Eq.~(\ref{eq:ex_pw}) can be interpreted as a transition dipole matrix of the Wannier exciton approximated by the $\bm{k}\cdot\bm{p}$ perturbation theory.
A coordinate expression of an exciton $\Psi^S(\bm{r}_e,\bm{r}_h)$ :
\begin{eqnarray}
\Psi^S(\bm{r}_e,\bm{r}_h) &=& \langle {\rm g.s.} |\psi^\dg(\bm{r}_e)\psi(\bm{r}_h)|S\rangle \nn \\
&=& \sum_{\bm{k}vc}A^S_{\bm{k}vc} \psi_{\bm{k}c}(\bm{r}_e)\psi^*_{\bm{k}v}(\bm{r}_h)
\end{eqnarray}
can be approximated by 
\begin{eqnarray}
\Psi^S(\bm{r}_e,\bm{r}_h)&\simeq& \{\sum_{\bm{k}vc}A^S_{\bm{k}vc}e^{i\bm{k}\cdot(\bm{r}_e-\bm{r}_h)}\} \psi_{\bm{0}e}(\bm{r}_e)\psi^*_{\bm{0}v}(\bm{r}_h)\nn\\
&=& A^S_{vc}(\bm{r}_e-\bm{r}_h)\psi_{\bm{0}c}(\bm{r}_e)\psi^*_{\bm{0}v}(\bm{r}_h)
\end{eqnarray}
in the $\bm{k}\cdot\bm{p}$ perturbation theory.
$A^S(\bm{r}_e-\bm{r}_h)$ is the envelope function.
On the other hand, the exciton wave function $A^S_{\bm{k}vc}$ is a periodic function on $\bm{k}$ space.
Therefore, it can be Fourier transformed as
\begin{eqnarray}
\sum_{\bm{k}}\mr{tr}(\nabla_{\bm{k}}A^S_{\bm{k}})A^{S'\dg}_{\bm{k}} =\sum_{\bm{R}}{\rm tr}A^S(\bm{R}) \bm{R}A^{S'\dg}(\bm{R}) 
\label{eq:Wannier}
\end{eqnarray}
where $\bm{R}$ is the lattice vector. 
When the exciton Bohr radius is much larger than the lattice constant, Eq.~(\ref{eq:Wannier}) coincides with the exciton transition dipole matrix of the envelope function. 
 
\bibliography{reference}
\end{document}


==> anc/overpic.dtx <==
% \iffalse meta-comment
%
% Copyright (C) 2017 by Rolf Niepraschk <Rolf.Niepraschk@gmx.de>
% ---------------------------------------------------------------------------
% This work may be distributed and/or modified under the
% conditions of the LaTeX Project Public License, either version 1.3
% of this license or (at your option) any later version.
% The latest version of this license is in
%   http://www.latex-project.org/lppl.txt
% and version 1.3 or later is part of all distributions of LaTeX
% version 2005/12/01 or later.
%
% This work has the LPPL maintenance status `maintained'.
%
% The Current Maintainer of this work is Rolf Niepraschk.
%
% This work consists of the files overpic.dtx and overpic.ins
% and the derived filebase overpic.sty.
%
%<*package>
\NeedsTeXFormat{LaTeX2e}[1999/12/01]
\ProvidesPackage{overpic}[2018/09/02 1.2 picture overlays (RN)]
%</package>
%
%<*driver>
\ProvidesFile{overpic.dtx}
\documentclass{ltxdoc}
\usepackage{overpic,pict2e,xcolor}
\usepackage{lmodern}
\usepackage{listings}
\setlength\parindent{0pt}
\newlength\myparskip
\setlength\myparskip{.6em plus 0.1em minus 0.1em}
\setlength\parskip{\myparskip}
\lstset{%
  language=[AlLaTeX]TeX,
  gobble=2,
  keywordstyle=\bfseries,
  commentstyle=\small\ttfamily,
  basicstyle=\small\ttfamily,
  basewidth=0.55em,
  backgroundcolor=\color{black!10},
  keepspaces,
  numbers=none,
  aboveskip=\myparskip,
  belowskip=\myparskip,
  framesep=\fboxsep,
  frame=single
}
\EnableCrossrefs
\CodelineIndex
\RecordChanges
\begin{document}
  \DocInput{overpic.dtx}
  \PrintChanges
  \PrintIndex
\end{document}
%</driver>
% \fi
%
% \CheckSum{176}
%
% \CharacterTable
%  {Upper-case    \A\B\C\D\E\F\G\H\I\J\K\L\M\N\O\P\Q\R\S\T\U\V\W\X\Y\Z
%   Lower-case    \a\b\c\d\e\f\g\h\i\j\k\l\m\n\o\p\q\r\s\t\u\v\w\x\y\z
%   Digits        \0\1\2\3\4\5\6\7\8\9
%   Exclamation   \!     Double quote  \"     Hash (number) \#
%   Dollar        \$     Percent       \%     Ampersand     \&
%   Acute accent  \'     Left paren    \(     Right paren   \)
%   Asterisk      \*     Plus          \+     Comma         \,
%   Minus         \-     Point         \.     Solidus       \/
%   Colon         \:     Semicolon     \;     Less than     \<
%   Equals        \=     Greater than  \>     Question mark \?
%   Commercial at \@     Left bracket  \[     Backslash     \\
%   Right bracket \]     Circumflex    \^     Underscore    \_
%   Grave accent  \`     Left brace    \{     Vertical bar  \|
%   Right brace   \}     Tilde         \~}
%
%
% \changes{0.60}{2014/06/16}{Converted to .dtx}
% \changes{1.0}{2017/10/06}{mostly rewritten}
%
% \DoNotIndex{\newcommand,\renewcommand,\newenvironment,\renewenvironment}
% \DoNotIndex{\providecommand,\def,\edef,\let,\gdef,\xdef,\global,\newtoks}
% \DoNotIndex{\usebox,\sbox,\relax,\@viipt,\@viiipt,\count@,\dimexpr,\newif}
% \DoNotIndex{\RequirePackage,\DeclareOption,\ProcessOptions,\ExecuteOptions}
% \DoNotIndex{\PassOptionsToPackage,\endinput,\lowercase}
% \DoNotIndex{\input,\InputIfFileExists}
% \DoNotIndex{\@ifdefinable,\@ifundefined,\@percentchar}
% \DoNotIndex{\AtBeginDocument,\AtEndOfPackage}
% \DoNotIndex{\PackageError,\PackageWarning,\PackageWarningNoLine,\PackageInfo}
% \DoNotIndex{\MessageBreak,\typeout}
% \DoNotIndex{\z@,\z@skip,\p@,\@ne,\tw@,\thr@@,\@iv,\@m,\strip@pt}
% \DoNotIndex{\the,\if,\else,\or,\fi,\ifnum,\ifdim,\ifcase,\ifodd}
% \DoNotIndex{\advance,\multiply,\divide}
% \DoNotIndex{\@tfor,\do,\@ehc,\@tempcnta,\@tempcntb}
% \DoNotIndex{\csname,\endcsname,\begingroup,\endgroup}
% \DoNotIndex{\expandafter,\afterassignment,\noexpand}
%
% \providecommand*{\url}{\texttt}
% \GetFileInfo{overpic.sty}
% \title{The \textsf{overpic} package}
% \author{Rolf Niepraschk \\ (\url{Rolf.Niepraschk@gmx.de)}}
% \date{Version~\fileversion~--~\filedate}
%
% \maketitle
%
% \section{Introduction}
%
% The overpic environment is a combination between the \LaTeX\ picture
% environment and another \LaTeX\ object like an image used with the
% command \cmd{\includegraphics} of graphicx or a tabular. The
% resulting picture environment has the same dimensions as the included
% object. \LaTeX\ commands can be placed on the object at any position;
% setting a grid for the orientation is possible.
%
% \section{Usage}
%
% Put |\usepackage[|\meta{options}|]{overpic}| in the preamble of the document.
% The following package options are available: 
% \begin{itemize}
%   \item |abs|: Absolute positioning in multiples of \cmd{\unitlength}.
%   \item |percent|: Relative positioning; the longer dimension has
%     value 100. The \cmd{\unitlength} will be calculated accordingly. This
%     is the default mode.
%   \item |permil|: Relative positioning; the longer dimension has
%     value 1000. The \cmd{\unitlength} will be calculated accordingly.
% \end{itemize}
% Other options will be tranfered to package |graphicx|. 
%
% \DescribeEnv{overpic}
% |\begin{overpic}[|\meta{options}|]{|\meta{filename}|}| \meta{picture code}
%  |\end{overpic}| \par
% Sets the graphic \meta{filename} and puts the \meta{picture code} on the
% top of the graphic. The picture code can be any \TeX\ code inclusive other
% graphics.
%
% The following options are possible:
% \begin{itemize}
%   \item |abs|, |percent|, |permil|: The same as the package
%     options (true or false).
%   \item |rel|: Other value as base for relative positioning
%     (e.g. 10000)
%   \item |grid|: Drawing a grid for better orientation (true or false,
%     default: false).
%   \item |tics|: The distance of the grid tics (default: 10).
%   \item |unit|: Sets \cmd{\unitlength} (any \TeX\ dimension, only
%     effective in abs mode).
% \end{itemize}
% \DescribeEnv{Overpic}
% |\begin{Overpic}[|\meta{options}|]{|\meta{\TeX\ code}|}|
%  \meta{picture code} |\end{Overpic}| \par
%  Similar to environment |overpic| but instead of a graphic any
%  \TeX\ code (e.g. a tabular) is set as basement of the following picture
%  overlay.
%
% \DescribeMacro\setOverpic
% \cmd{\setOverpic}|{|\meta{options}|}| \par
% Sets new default values.
%
% \section{Examples}
%
% The graphic (\texttt{golfer.eps}) in the following examples is
% part of the program \texttt{ghostscript} and must be accesible to \TeX{}.
% To use the command \cmd{\color} the package |xcolor| (or |color|) must
% be loaded.
%
% \subsection{Environment ``overpic'' (absolute positioning)}
%
% \begin{lstlisting}
% \begin{overpic}[abs,unit=1mm,scale=.25,grid]{golfer.eps}
%   \put(3,27){\color{blue}\huge\LaTeX}
% \end{overpic}
% \end{lstlisting}
% \par\medskip\pagebreak[3]
% \begin{overpic}[abs,unit=1mm,scale=.25,grid]{golfer.eps}
%   \put(3,27){\color{blue}\huge\LaTeX}
% \end{overpic}
%
% \subsection{Environment ``overpic'' (relative positioning)}
%
% The longer dimension is defined as 100\%. \pagebreak[3]
%
% \begin{lstlisting}
% \begin{overpic}[scale=.25,percent,grid]{golfer.eps}
%   \put(5,45){\color{blue}\huge\LaTeX}
%   \put(55,10){\color{red}%
%     \frame{\includegraphics[scale=.07]{golfer.eps}}}
% \end{overpic}
% \end{lstlisting}
% \par\medskip\pagebreak[3]
% \begin{overpic}[scale=.25,percent,grid]{golfer.eps}
%   \put(5,45){\color{blue}\huge\LaTeX}
%   \put(55,10){\color{red}%
%     \frame{\includegraphics[scale=.07]{golfer.eps}}}
% \end{overpic}
%  
% \subsection{Environment ``Overpic'' (absolute positioning)}
%
% To use the picture command \cmd{\polygon} the package |pict2e| must
% be loaded.
%
% \begin{lstlisting}
% \begin{Overpic}[abs,unit=1mm,grid=true,tics=5]{%
%   \begin{tabular}{*{8}{p{8mm}}}
%   H  &    &    &    &    &    &    & He\\
%   Li & Be & B  & C  & N  & O  & F  & Ne\\
%   Na & Mg & Al & Si & P  & S  & Cl & Ar\\
%   K  & Ca & Ga & Ge & As & Se & Br & Kr\\
%   Rb & Sr & In & Sn & Sb & Te & I  & Xe\\
%   Cs & Ba & Tl & Pb & Bi & Po & At & Rn\\
%   Fr & Ra & 112&    & 114&    &    &\\
%   \end{tabular}}%
%   \linethickness{0.5mm} \color{blue}%
%   \put(0,0){\polygon(0,30)(10,30)(10,21.5)(44,21.5)(44,13.5)%
%     (22,13.5)(22,4.5)(0,4.5)}
% \end{Overpic}  
% \end{lstlisting}
% \par\medskip\pagebreak[3]
% \begin{Overpic}[abs,unit=1mm,grid=true,tics=5]{%
%   \begin{tabular}{*{8}{p{8mm}}}
%   H  &    &    &    &    &    &    & He\\
%   Li & Be & B  & C  & N  & O  & F  & Ne\\
%   Na & Mg & Al & Si & P  & S  & Cl & Ar\\
%   K  & Ca & Ga & Ge & As & Se & Br & Kr\\
%   Rb & Sr & In & Sn & Sb & Te & I  & Xe\\
%   Cs & Ba & Tl & Pb & Bi & Po & At & Rn\\
%   Fr & Ra & 112&    & 114&    &    &\\
%   \end{tabular}}%
%   \linethickness{0.5mm} \color{blue}%
%   \put(0,0){\polygon(0,30)(10,30)(10,21.5)(44,21.5)(44,13.5)%
%     (22,13.5)(22,4.5)(0,4.5)}
% \end{Overpic} 
%
% \StopEventually{}
%
% \section{Implementation}
%
% \iffalse
%<*package>
% \fi
%    \begin{macrocode}
\RequirePackage{graphicx,epic}
%    \end{macrocode}
%
% \begin{macro}{\OVP@scale}
% Reference value for rel mode (percent: 100, permil: 1000)
%    \begin{macrocode}
\newcommand*\OVP@scale{\z@}
%    \end{macrocode}
% \end{macro}
% All the keys: 
%    \begin{macrocode}
\define@key{Gin}{rel}{%
  \def\OVP@scale{#1}%
  \ifnum\OVP@scale>\z@
    \let\OVP@calc\OVP@calc@rel
  \else
    \PackageError{overpic}{Invalid number for option `rel'}\@ehc
  \fi
}
\define@key{Gin}{percent}[]{%
  \setkeys{Gin}{rel=100}%
}
\define@key{Gin}{permil}[]{%
  \setkeys{Gin}{rel=\@m}%
}
\define@key{Gin}{abs}[]{%
  \let\OVP@calc\OVP@calc@abs
}
\newif\ifGin@grid
\define@key{Gin}{grid}[true]{\lowercase{\Gin@boolkey{#1}}{grid}}
\define@key{Gin}{tics}{\count@=#1}
\define@key{Gin}{unit}{\unitlength=\dimexpr#1\relax}
%    \end{macrocode}
% \begin{macro}{\OVP@calc@abs}
% Some calculations in abs mode. \cmd{\@tempcnta} is the normalized width
% and \cmd{\@tempcntb} is the normalized height. \cmd{\count@} is the
% tics value.
%    \begin{macrocode}
\newcommand*\OVP@calc@abs{%
  \divide\@tempcnta by \unitlength
  \divide\@tempcntb by \unitlength
  \ifnum\count@=\z@\count@=10\fi
}
%    \end{macrocode}
% \end{macro}
% \begin{macro}{\OVP@calc@rel}
% Some calculations in rel mode. The bigger value of width or height
% is the base.
% \changes{1.0}{2017/10/06}{Suggested by \mbox{Heiko Oberdiek}}
%    \begin{macrocode}
\newcommand*\OVP@calc@rel{%
  \ifnum\@tempcnta>\@tempcntb
    \divide\@tempcnta by \OVP@scale
    \unitlength=\@tempcnta sp %
    \@tempcnta=\OVP@scale
    \divide\@tempcntb by \unitlength
  \else
    \divide\@tempcntb by \OVP@scale
    \unitlength=\@tempcntb sp %
    \@tempcntb=\OVP@scale
    \divide\@tempcnta by \unitlength
  \fi
  \ifnum\count@=\z@
    \count@=\OVP@scale
    \divide\count@ by 10 %
  \fi
}
%    \end{macrocode}
% \end{macro}
% The package options set the defaults:
%    \begin{macrocode}
\DeclareOption{percent}{\setkeys{Gin}{rel=100}}
\DeclareOption{permil}{\setkeys{Gin}{rel=\@m}}
\DeclareOption{abs}{\setkeys{Gin}{abs}}
\DeclareOption*{\PassOptionsToPackage{\CurrentOption}{graphicx}}
\ExecuteOptions{percent}
\ProcessOptions
\newsavebox\OVP@box
%    \end{macrocode}
%
% \begin{environment}{overpic}
% Box 0 gets a graphic.
% \changes{1.2}{2018/09/02}{Wrong place of \cmd\setkeys
%   (bug report from 'aminophen')}
%    \begin{macrocode}
\newenvironment{overpic}[2][]{%
  \sbox\OVP@box{\includegraphics[#1]{#2}}%
  \count@=\z@ \Gin@gridfalse
  \setkeys{Gin}{#1}%
%    \end{macrocode}
% Reset the graphics parameter:
%    \begin{macrocode}
  \let\Gin@outer@scalex\relax
  \let\Gin@outer@scaley\relax
  \let\Gin@angle\relax
  \let\Gin@ewidth\Gin@exclamation
  \let\Gin@eheight\Gin@exclamation
  \def\Gin@scalex{1}%
  \let\Gin@scaley\Gin@exclamation
  \OVP@picture{#1}%
}{\endpicture}
%    \end{macrocode}
% \end{environment}
% \begin{environment}{Overpic}
% \changes{1.0}{2017/10/06}{Suggested by \mbox{Herbert Vo\ss}}
% Box 0 gets any \TeX\ code.
%    \begin{macrocode}
\newenvironment{Overpic}[2][]{%
  \sbox\OVP@box{#2}%
  \OVP@picture{#1}%
}{\endpicture}
%    \end{macrocode}
% \end{environment}
% \begin{macro}{\OVP@picture}
% Put box 0 and and optionally grid at the lower left corner of a
% picture environment. 
%    \begin{macrocode}
\newcommand*\OVP@picture[1]{%
  \settodepth{\@tempcnta}{\usebox\OVP@box}%
  \settoheight{\@tempcntb}{\usebox\OVP@box}%
  \advance\@tempcntb\@tempcnta
  \settowidth{\@tempcnta}{\usebox\OVP@box}%
  \OVP@calc
  \picture(\@tempcnta,\@tempcntb)%
    \put(0,0){\makebox(0,0)[bl]{\usebox\OVP@box}}%
    \ifGin@grid
      \put(0,0){\normalfont\fontsize\@viipt\@viiipt\selectfont
        \grid(\@tempcnta,\@tempcntb)(\count@,\count@)[0,0]}%
    \fi
}
%    \end{macrocode}
% \end{macro}
% \begin{macro}{\setOverpic}
% Sets new defaults.
%    \begin{macrocode}
\newcommand*\setOverpic[1]{%
  \setkeys{Gin}{#1}%
}
%    \end{macrocode}
% \end{macro}
%    \begin{macrocode}
\endinput
%    \end{macrocode}
%
% \iffalse
%</package>
% \fi
%
% \Finale
\endinput


==> anc/overpic.ins <==
%% Copyright (C) 2014 by Rolf Niepraschk <Rolf.Niepraschk@gmx.de>
%% --------------------------------------------------------------------------
%% This work may be distributed and/or modified under the
%% conditions of the LaTeX Project Public License, either version 1.3
%% of this license or (at your option) any later version.
%% The latest version of this license is in
%%   http://www.latex-project.org/lppl.txt
%% and version 1.3 or later is part of all distributions of LaTeX
%% version 2005/12/01 or later.
%%
%% This work has the LPPL maintenance status `maintained'.
%%
%% The Current Maintainer of this work is Rolf Niepraschk.
%%
%% This work consists of the files overpic.dtx and overpic.ins
%% and the derived filebase overpic.sty.
%%

\input docstrip.tex
\keepsilent

\usedir{tex/latex/overpic}

\preamble

This is a generated file.

Copyright (C) 1997-2016 by Rolf Niepraschk <Rolf.Niepraschk@gmx.de>
--------------------------------------------------------------------------
This work may be distributed and/or modified under the
conditions of the LaTeX Project Public License, either version 1.3
of this license or (at your option) any later version.
The latest version of this license is in
  http://www.latex-project.org/lppl.txt
and version 1.3 or later is part of all distributions of LaTeX
version 2005/12/01 or later.

\endpreamble 

\askforoverwritefalse

\generate{\file{overpic.sty}{\from{overpic.dtx}{package}}}

\obeyspaces
\Msg{*************************************************************}
\Msg{*                                                           *}
\Msg{* To finish the installation you have to move the following *}
\Msg{* file into a directory searched by TeX:                    *}
\Msg{*                                                           *}
\Msg{*     overpic.sty                                           *}
\Msg{*                                                           *}
\Msg{* To produce the documentation run the file overpic.dtx     *}
\Msg{* through LaTeX.                                            *}
\Msg{*                                                           *}
\Msg{* Happy TeXing!                                             *}
\Msg{*                                                           *}
\Msg{*************************************************************}

\endbatchfile


==> anc/overpic.sty <==
%%
%% This is file `overpic.sty',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% overpic.dtx  (with options: `package')
%% 
%% This is a generated file.
%% 
%% Copyright (C) 1997-2016 by Rolf Niepraschk <Rolf.Niepraschk@gmx.de>
%% --------------------------------------------------------------------------
%% This work may be distributed and/or modified under the
%% conditions of the LaTeX Project Public License, either version 1.3
%% of this license or (at your option) any later version.
%% The latest version of this license is in
%%   http://www.latex-project.org/lppl.txt
%% and version 1.3 or later is part of all distributions of LaTeX
%% version 2005/12/01 or later.
%% 
\NeedsTeXFormat{LaTeX2e}[1999/12/01]
\ProvidesPackage{overpic}[2018/09/02 1.2 picture overlays (RN)]
\RequirePackage{graphicx,epic}
\newcommand*\OVP@scale{\z@}
\define@key{Gin}{rel}{%
  \def\OVP@scale{#1}%
  \ifnum\OVP@scale>\z@
    \let\OVP@calc\OVP@calc@rel
  \else
    \PackageError{overpic}{Invalid number for option `rel'}\@ehc
  \fi
}
\define@key{Gin}{percent}[]{%
  \setkeys{Gin}{rel=100}%
}
\define@key{Gin}{permil}[]{%
  \setkeys{Gin}{rel=\@m}%
}
\define@key{Gin}{abs}[]{%
  \let\OVP@calc\OVP@calc@abs
}
\newif\ifGin@grid
\define@key{Gin}{grid}[true]{\lowercase{\Gin@boolkey{#1}}{grid}}
\define@key{Gin}{tics}{\count@=#1}
\define@key{Gin}{unit}{\unitlength=\dimexpr#1\relax}
\newcommand*\OVP@calc@abs{%
  \divide\@tempcnta by \unitlength
  \divide\@tempcntb by \unitlength
  \ifnum\count@=\z@\count@=10\fi
}
\newcommand*\OVP@calc@rel{%
  \ifnum\@tempcnta>\@tempcntb
    \divide\@tempcnta by \OVP@scale
    \unitlength=\@tempcnta sp %
    \@tempcnta=\OVP@scale
    \divide\@tempcntb by \unitlength
  \else
    \divide\@tempcntb by \OVP@scale
    \unitlength=\@tempcntb sp %
    \@tempcntb=\OVP@scale
    \divide\@tempcnta by \unitlength
  \fi
  \ifnum\count@=\z@
    \count@=\OVP@scale
    \divide\count@ by 10 %
  \fi
}
\DeclareOption{percent}{\setkeys{Gin}{rel=100}}
\DeclareOption{permil}{\setkeys{Gin}{rel=\@m}}
\DeclareOption{abs}{\setkeys{Gin}{abs}}
\DeclareOption*{\PassOptionsToPackage{\CurrentOption}{graphicx}}
\ExecuteOptions{percent}
\ProcessOptions
\newsavebox\OVP@box
\newenvironment{overpic}[2][]{%
  \sbox\OVP@box{\includegraphics[#1]{#2}}%
  \count@=\z@ \Gin@gridfalse
  \setkeys{Gin}{#1}%
  \let\Gin@outer@scalex\relax
  \let\Gin@outer@scaley\relax
  \let\Gin@angle\relax
  \let\Gin@ewidth\Gin@exclamation
  \let\Gin@eheight\Gin@exclamation
  \def\Gin@scalex{1}%
  \let\Gin@scaley\Gin@exclamation
  \OVP@picture{#1}%
}{\endpicture}
\newenvironment{Overpic}[2][]{%
  \sbox\OVP@box{#2}%
  \OVP@picture{#1}%
}{\endpicture}
\newcommand*\OVP@picture[1]{%
  \settodepth{\@tempcnta}{\usebox\OVP@box}%
  \settoheight{\@tempcntb}{\usebox\OVP@box}%
  \advance\@tempcntb\@tempcnta
  \settowidth{\@tempcnta}{\usebox\OVP@box}%
  \OVP@calc
  \picture(\@tempcnta,\@tempcntb)%
    \put(0,0){\makebox(0,0)[bl]{\usebox\OVP@box}}%
    \ifGin@grid
      \put(0,0){\normalfont\fontsize\@viipt\@viiipt\selectfont
        \grid(\@tempcnta,\@tempcntb)(\count@,\count@)[0,0]}%
    \fi
}
\newcommand*\setOverpic[1]{%
  \setkeys{Gin}{#1}%
}
\endinput
%%
%% End of file `overpic.sty'.


==> anc/reference.bib <==
%%%%% article %%%%%
@article{FHS05,
   author = {T. Fukui, Y. Hatsugai and H. Suzuki},
   title  = {Chern Numbers in Discretized Brillouin Zone: Efficient Method of Computing (Spin) Hall Conductances},
   journal = {J. Phys. Soc. Jpn.},
   pages = {1674-1677},
   volume = {74},
   year   = {2005}
}
@article{Review16,
   author = {J. R. Schaibley and H. Yu and G Clark and P. Rivera and J. S. Ross and K. L. Seyler and W. Yao and Xiaodong Xu},
   title  = {Valleytronics in 2D materials},
   journal = {Nat. Rev. Mat.},
   pages = {16055},
   volume = {1},
   year   = {2016}
}
@article{Review18,
   author = {G. Wang and A. Chernikov and T. F. Heinz and X. Marie and T. Amand and B. Urbaszek},
   yomi   = {},
   title  = {Colloquium: Excitons in atomically thin transition metal dichalcogenides},
   journal = {Rev. Mod. Phys.},
   volume = {90},
   pages = {2},
   year   = {2018}
}
@article{Cho,
   author = {Y. Cho and T. C. Berkelbach},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. B},
   volume = {$\bm{97}$, 041409(R)},
   pages = {},
   year   = {2018}
}
@article{LPHPP10,
   author = {O. Leenaerts and H. Peelaers and A. D. Hernandez-Nieves and B. Partoens and F. M. Peeters},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. B},
   volume = {$\bm{82}$},
   pages=195436,
   pages = {},
   year   = {2010}
}
@article{KZO12,
   author = {F. Karlicky and R. Zboril and M. Otyepka},
   yomi   = {},
   title  = {},
   journal = { J. of Chem. Phys.},
   volume = {$\bm{137}$},
	pages=034709,
   pages = {},
   year   = {2012}
}
@article{KSham,
   author = {W. Kohn and L. J. Sham},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev.},
   volume = {$\bm{140}$, 4A},
   pages = {},
   year   = {1965}
}
@article{HKohn,
   author = {P. Hohenberg and W. Kohn},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev.},
   volume = {$\bm{136}$, 3B},
   pages = {},
   year   = {1964}
}
@article{GZ14,
   author = {C. Gardiner and P. Zoller},
   yomi   = {},
   title  = {THE QUANTUM WORLD OF ULTRA-COLD ATOMS AND LIGHT -- Book I : Foundation of Quantum Optics},
   journal = {Imperial College Press},
   volume = {},
   pages = {},
   year   = {2014}
}
@article{GZ15,
   author = {C. Gardiner and P. Zoller},
   yomi   = {},
   title  = {THE QUANTUM WORLD OF ULTRA-COLD ATOMS AND LIGHT -- Book II : The Physics of Quantum-Optical Devices},
   journal = {Imperial College Press},
   volume = {},
   pages = {},
   year   = {2015}
}
@article{Luttinger,
   author = {J. M. Luttinger and W. Kohn},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev.},
   volume = {$\bm{97}$, 4},
   pages = {},
   year   = {1954}
}
@article{G09,
   author = {P. Giannozzi and et al},
   yomi   = {},
   title  = {QUANTUM ESPRESSO: a modular and open-source software project for quantum simulations of materials},
   journal = {J. Phys.: Condens. Matter},
   volume = {$\bm{21}$, 395502},
   pages = {},
   year   = {2009}
}
@article{Strinati,
   author = {G. Strinati},
   yomi   = {},
   title  = {},
   journal = {Rivista del Nuovo Cimento},
   volume = {$\bm{11}$, 12},
   pages = {},
   year   = {1988}
}
@article{Gell-Mann,
   author = {M. Gell-Mann and F. Low},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev.},
   volume = {$\bm{84}$, 2},
   pages = {},
   year   = {1951}
}
@article{RandL-GW+BSE,
   author = {M. Rohlfing and S. G. Louie},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. B},
   volume = {$\bm{62}$, 8},
   pages = {},
   year   = {2000}
}
@article{HandL-GW,
   author = {M. S. Hybertsen and S. G. Louie},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. B},
   volume = {$\bm{34}$, 8},
   pages = {},
   year   = {1986}
}
@article{Hedin,
   author = {L. Hedin},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev.},
   volume = {$\bm{139}$, 3A},
   pages = {},
   year   = {1965}
}
@article{trionic,
   author = {M. J. A. Schuetz and M. G. Moore and C. Piermarocchi},
   yomi   = {},
   title  = {},
   journal = {Nat. Phys.},
   volume = {$\bm{6}$, 919},
   pages = {},
   year   = {2010}
}
@article{Katow,
   author = {H. Katow and J. Usukura and R. Akashi  and  K. Varga and S. Tsuneyuki},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. B},
   volume = {$\bm{95}$, 125205},
   pages = {},
   year   = {2017}
}
@article{CMP11-ExOpt,
   author = {M. Combescot and M. G. Moore and C. Piermarocchi},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. Lett.},
   volume = {$\bm{106}$, 206404},
   pages = {},
   year   = {2011}
}
@article{CMP11-Pauli,
   author = {M. Combescot and M. G. Moore and C. Piermarocchi},
   yomi   = {},
   title  = {},
   journal = {EPL},
   volume = {$\bm{93}$, 47012},
   pages = {},
   year   = {2011}
}
@article{BL06-Pauli,
   author = {R. Binder and M. Lindberg},
   yomi   = {},
   title  = {},
   journal = {J. Phys.: Condens. Matter},
   volume = {$\bm{18}$, 729},
   pages = {},
   year   = {2006}
}
@article{LB03-Pauli,
   author = {M. Lindberg and R. Binder},
   yomi   = {},
   title  = {},
   journal = {J. Phys.: Condens. Matter},
   volume = {$\bm{15}$, 1119},
   pages = {},
   year   = {2003}
}
@article{SKGVLC17-SAW,
   author = {M. J. A. Schuetz and J. Kn\"orzer and G. Giedke and L. M. K. Vandersypen and M. D. Lukin and J. I. Cirac},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. X},
   volume = {$\bm{7}$, 041019},
   pages = {},
   year   = {2017}
}
@article{LPSH06-SAW,
   author = {M. M. de Lim and Jr., M. van der Poel and P. V. Santos and J. M. Hvam},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. Lett.},
   volume = {$\bm{97}$, 045501},
   pages = {},
   year   = {2006}
}
@article{IL01-SAW,
   author = {A.L. Ivanov and P. B. Littlewood},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. Lett.},
   volume = {$\bm{87}$, 13},
   pages = {},
   year   = {2001}
}
@article{APAHGCB10-QW,
   author = {A. Amo and S. Pigeon and C. Adrados and R. Houdr\`e and E. Giacobino and C. Ciuti and A. Bramati},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. B},
   volume = {$\bm{82}$, 081301},
   pages = {},
   year   = {2010}
}
@article{Wetal10-QW,
   author = {E. Wertz and L. Ferrier and D. D. Solnyshkov and R. Johne and D. Sanvitto and A. Lematre and I. Sagnes and R. Grousson and A. V. Kavokin and P. Senellart and G. Malpuech and J. Bloch},
   yomi   = {},
   title  = {},
   journal = {Nat. Phys.},
   volume = {$\bm{6}$, 860},
   pages = {},
   year   = {2010}
}
@article{HGBSIG06-QW,
   author = {A. T. Hammack and M. Griswold and L. V. Butov and L. E. Smallwood and A. L. Ivanov and A. C. Gossard},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. Lett.},
   volume = {$\bm{96}$, 227402},
   pages = {},
   year   = {2006}
}
@article{Letal07-MetalGate,
   author = {C. W. Lai and N. Y. Kim and S. Utsunomiya and G. Roumposand H. Deng and M. D. Fraser and T. Byrnes and P. Recher and N. Kumada and T. Fujisawa and Y. Yamamoto},
   yomi   = {},
   title  = {},
   journal = {Nature},
   volume = {$\bm{450}$, 529},
   pages = {},
   year   = {2007}
}

@article{BHSPW07-Strain,
   author = {R. Balili and V. Hartwell and D. Snoke and L. Pfeiffer and K. West},
   yomi   = {},
   title  = {},
   journal = {Science},
   volume = {$\bm{316}$,1007},
   pages = {},
   year   = {2007}
}
@article{YCK11-BECStrain,
   author = {K. Yoshioka and E. Chae and M. Kuwata-Gonokami},
   yomi   = {},
   title  = {},
   journal = {Nat. Comm.},
   volume = {2},
   pages = {328},
   year   = {2011}
}
@article{SLSP15,
   author = {H. Sahin and O. Leenaerts and S. K. Singh and F. M. Peeters},
   yomi   = {},
   title  = {},
   journal = {WIREs Comp. Mol. Sci.},
   volume = {$\bm{5}$, 255},
   pages = {},
   year   = {2015}
}
@article{CATR10,
   author = {P. Cudazzo and C. Attaccalite and I. V. Tokatly and A. Rubio},
   yomi   = {},
   title  = {Strong Charge-Transfer Excitonic Effects and the Bose-Einstein Exciton Condensate in Graphane},
   journal = {Phys. Rev. Lett.},
   volume = {$\bm{104}$},
   pages =226804,
   pages = {},
   year   = {2010}
}
@article{DSSJCL12,
   author = {J. Deslippe and G. Samsonidze and D. A. Strubbe and M. Jain and M. L. Cohen and S. G. Louie},
   yomi   = {},
   title  = {},
   journal = {Comp. Phys. Comm.},
   volume = {$\bm{183}$},
   pages = 1269,
   year   = {2012}
}
@article{LKEK09,
   author = {S. Leb\`egue and M. Klintenberg and O. Eriksson and M. I. Katsnelson},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. B},
   volume = {$\bm{79}$},
   pages = {},
   pages =245117,
   year   = {2009}
}
% graphane exciton mass
@article{CSGRSM2010,
   author = {P. Cudazzo and L. Sponza and C. Giorgetti and L. Reining and F. Sottile and M. Gatti},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. Lett.},
   volume = {$\bm{116}$, 066803},
   pages = {},
   year   = {2016}
}

@article{CG_excitonic,
   author = {J. Usukura and Y. Suzuki and K. Varga},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. B},
   volume = {$\bm{59}$, 5652},
   pages = {},
   year   = {1999}
}

@article{TheoryMLTMD,
   author = {T. C. Berkelbach and M. S. Hybertsen and D. R. Reichman},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. B},
   volume = {$\bm{88}$, 045318},
   pages = {},
   year   = {2013}
}

@article{BiexTMD1,
   author = {I. Kyl\"anp\"a\"a and H. Komsa},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. B},
   volume = {$\bm{92}$, 205418},
   pages = {},
   year   = {2015}
}

@article{BiexTMD2,
   author = {D. W. Kidd and D. K. Zhang and K. Varga},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. B},
   volume = {$\bm{93}$, 125423},
   pages = {},
   year   = {2016}
}

@article{PEinQDot,
   author = {M. Zieli\'nski and M. Korkusi\'nski and P. Hawrylak},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. B},
   volume = {$\bm{81}$, 085301},
   pages = {},
   year   = {2010}
}

@article{Wolfe,
   author = {L. M. Smith and J. P. Wolfe},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. B},
   volume = {$\bm{51}$, 7521},
   pages = {},
   year   = {1995}
}

@article{Nagai,
   author = {M. Nagai and R. Shimano and K. Horiuchi and M. Kuwata-Gonokami},
   yomi   = {},
   title  = {},
   journal = {Phys. Stat. Sol. (b)},
   volume = {$\bm{238}$, 509},
   pages = {},
   year   = {2003}
}

@article{RevTMD,
   author = {K. Matsuda},
   yomi   = {},
   title  = {},
   journal = {J. Phys. Soc. Japan},
   volume = {$\bm{84}$, 121009},
   pages = {},
   year   = {2015}
}

@article{TrionMoS2,
   author = {K. F. Mak and K. He and C. Lee and G. H. Lee and J. Hone and T. F. Heinz},
   yomi   = {},
   title  = {},
   journal = {Nat. Mat.},
   volume = {$\bm{12}$, 207},
   pages = {},
   year   = {2013}
}

@article{IntValleyBiex,
   author = {E. J. Sie and A. J. Frenzel and Y. Lee and J. Kong and N. Gedik},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. B},
   volume = {$\bm{92}$, 125417},
   pages = {},
   year   = {2015}
}

@article{BiexWSe2,
   author = {Y. You and X. Zhang and T. C. Berkelbach and M. S. Hybertsen and D. R. Reichman and T. F. Heinz},
   yomi   = {},
   title  = {},
   journal = {Nat. Phys.},
   volume = {$\bm{11}$, 477},
   pages = {},
   year   = {2015}
}

@article{BiexWS2,
   author = {G. Plechinger and P. Nagler and J. Kraus and N. Paradiso and C. Strunk and C. Sch\"uller},
   yomi   = {},
   title  = {},
   journal = {Phys. Stat. Solidi RRL},
   volume = {$\bm{9}$, 457},
   pages = {},
   year   = {2015}
}

@article{QDot,
   author = {M. Ikezawa and Y. Masumoto and T. Takagahara and S. V. Nair},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. Lett.},
   volume = {$\bm{79}$, 3522},
   pages = {},
   year   = {1997}
}

@article{TriPs,
   author = {S. Bubin and O. V. Prezhdo and K. Varga},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. A},
   volume = {$\bm{87}$, 054501},
   pages = {},
   year   = {2013}
}

@article{TriH,
   author = {G. Calzaferri},
   yomi   = {},
   title  = {},
   journal = {Chem. Phys. Lett.},
   volume = {$\bm{87}$, 443},
   pages = {},
   year   = {1982}
}

@article{Kittel,
   author = {J. Shy-Yih Wang and C. Kittel},
   yomi   = {},
   title  = {},
   journal = {Phys. Lett.},
   volume = {$\bm{42}$A, 189},
   pages = {},
   year   = {1972}
}

@article{SiPoly,
   author = {A. G. Steele and W. G. McMullan and M. L. W. Thewalt},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. Lett.},
   volume = {$\bm{59}$, 2899},
   pages = {},
   year   = {1987}
}

@article{SCP,
   author = {L. M. Smith and J. P. Wolfe},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. Lett.},
   volume = {$\bm{57}$, 2314},
   pages = {},
   year   = {1986}
}

@article{Hernandez,
   author = {J. P. Hernandez},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. Lett.},
   volume = {$\bm{58}$, 2822},
   pages = {},
   year   = {1987}
}

@article{SCP2,
   author = {L. M. Smith and J. P. Wolfe},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. Lett.},
   volume = {$\bm{58}$, 2823},
   pages = {},
   year   = {1987}
}

@article{polyexciton,
   author = {J. Omachi and T. Suzuki and K. Kato and N. Naka and K. Yoshioka and M. Kuwata-Gonokami},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. Lett.},
   volume = {$\bm{111}$, 026402},
   pages = {},
   year   = {2013}
}

@article{QMC,
   author = {A. C. Cancio and Y. Chang},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. B},
   volume = {$\bm{42}$, 11317},
   pages = {},
   year   = {1990}
}

@article{James-Coolidge,
   author = {H. M. James and A. S. Coolidge},
   yomi   = {},
   title  = {},
   journal = {J. Chem. Phys.},
   volume = {$\bm{1}$, 825},
   pages = {},
   year   = {1933}
}

@article{mass,
   author = {N. Naka and K. Fukai and Y. Handa and I. Akimoto},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. B},
   volume = {$\bm{88}$, 035250},
   pages = {},
   year   = {2013}
}

@article{exchange,
   author = {Y. Hazama and N. Naka},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. B},
   volume = {$\bm{90}$, 045209},
   pages = {},
   year   = {2014}
}

@article{exciton,
   author = {P. J. Dean and E. C. Lightowlers and D. R. Wight},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev.},
   volume = {$\bm{140}$, 1A},
   pages = {},
   year   = {1965}
}

@article{CGtext,
   author = {Y. Suzuki and K. Varga},
   yomi   = {},
   title  = {Stochastic Variational Approach to Quantum-Mechanical Few-Body Problems},
   journal = {Springer, Heidelberg},
   volume = {},
   pages = {},
   year   = {1998}
}

@article{CGauss,
   author = {J. Mitroy and S. Bubin and W. Horiuchi and Y. Suzuki and L. Adamowicz and W. Cencek and K. Szalewicz and J. Komasa and D. Blume and K. Varga},
   yomi   = {},
   title  = {},
   journal = {Rev. of Modern Phys.},
   volume = {$\bm{85}$, 693},
   pages = {},
   year   = {2013}
}


@article{gvector,
   author = {Y. Suzuki and J. Usukura and K. Varga},
   yomi   = {},
   title  = {},
   journal = {J. Phys. B: At. Mol. Opt. Phys.},
   volume = {$\bm{31}$, 31},
   pages = {},
   year   = {1998}
}

@article{SVM,
   author = {K. Varga and Y. Suzuki},
   yomi   = {},
   title  = {},
   journal = {Phys. Rev. A},
   volume = {$\bm{53}$, 1907},
   pages = {},
   year   = {1995}
}

@article{CGdist,
   author = {K. Varga and Y. Suzuki},
   yomi   = {},
   title  = {},
   journal = {Comp. Phys. Comm. },
   volume = {$\bm{106}$, 158},
   pages = {},
   year   = {1997}
}

@article{GaN,
   author = {A. Schindlmayr},
   yomi   = {},
   title  = {},
   journal = {Eur. J. Phys. },
   volume = {$\bm{18}$, 374},
   pages = {},
   year   = {1997}
}

@article{TrionVg1,
   author = {A. Jones and H. Yu, N. J. Ghimire and S. Wu and G. Aivazian and J. S. Ross and B. Zhao and J. Yan and D. G. Mandrus and D. Xiao and W. Yao and X. Xu},
   yomi   = {},
   title  = {},
   journal = {Nat. Nanotech.},
   volume = {$\bm{8}$, 634},
   pages = {},
   year   = {2013}
}

@article{TrionVg2,
   author = {J. S. Ross and S. Wu and H. Yu, N. J. Ghimire and A. M. Jones and G. Aivazian and J. Yan and D. G. Mandrus and D. Xiao and W. Yao and X. Xu},
   yomi   = {},
   title  = {},
   journal = {Nat. Comm. },
   volume = {$\bm{4}$, 1474},
   pages = {},
   year   = {2013}
}

@article{DDJ08,
   author = {M. S. Dresselhaus and G. Dresselhaus and A. Jorio},
   yomi   = {},
   title  = {Group Theory},
   journal = {Springer, Heidelberg},
   volume = {},
   pages = {},
   year   = {2008.}
}
@article{KV93,
   author = {R. D. King-Smith and D. Vanderbilt},
   title  = {Theory of polarization of crystalline solids},
   journal = {Phys. Rev. B},
   volume = {47},
   pages = 3,
   year   = {1993}
}
@article{R94,
   author = {R. Resta},
   title  = {Macroscopic polarization in crystalline dielectrics: the geometric phase approach},
   journal = {Rev. Mod. Phys.},
   volume = {66},
   pages = 3,
   year   = {1994}
}
@article{Supp,
   author = {H. Katow and R. Akashi and Y. Miyamoto and S. Tsuneyuki},
   yomi   = {},
   title  = {Supplemental Materials},
   journal = {Supplemental Materials},
   volume = {},
   pages = {},
   year   = {2019}
}
@article{ESNML00,
   author = {P. G. Eliseev and H. Li and A. Stintz and  G. T. Liu and  T. C. Newell and  K. J. Malloy and L. F. Lester},
   yomi   = {},
   title  = {Transition dipole moment of InAs\CID{175}InGaAs quantum dots from experiments on ultralow-threshold laser diodes},
   journal = {Appl. Phys. Lett. },
   volume = {77},
   pages = {2},
   year   = {2000}
}
@article{SLSGKPPS01,
   author = {T. H. Stievater and Xiaoqin Li and  D. G. Steel and D. Gammon and D. S. Katzer and D. Park and C. Piermarocchi and L. J. Sham},
   yomi   = {},
   title  = {Rabi Oscillations of Excitons in Single Quantum Dots},
   journal = {Phys. Rev. Lett.},
   volume = {87},
   pages = {13},
   year   = {2001}
}
@article{GTH1996,
   author = {S. Goedecker and M. Teter and J. Hutter},
   yomi   = {},
   title  = {Separable dual-space Gaussian pseudopotentials},
   journal = {Phys. Rev. B},
   volume = {54},
   pages = {3},
   year   = {1996}
}
@article{HGH1998,
   author = {C. Hartwigsen and  S. Goedecker and J. Hutter},
   yomi   = {},
   title  = {Relativistic separable dual-space Gaussian pseudopotentials from H to Rn},
   journal = {Phys. Rev. B},
   volume = {58},
   pages = 7,
   year   = {1998}
}
@article{SICL2005,
   author = {C. D. Spataru and S. Ismail-Beigi and R. B. Capaz and S. G. Louie},
   yomi   = {},
   title  = {Theory and Ab Initio Calculation of Radiative Lifetime of Excitons in Semiconducting Carbon Nanotubes},
   journal = {Phys. Rev. Lett.},
   volume = {95},
   pages = {247402},
   year   = {2005}
}
@article{KTS98,
   author = {K. Bergmann and H. Theuer and B. W. Shore},
   yomi   = {},
   title  = {Coherent population transfer among quantum states of atoms and molecules},
   journal = {Rev. Mod. Phys. },
   volume = {70},
   pages = {1003},
   year   = {1998}
}
